Estimating the population-level effects of non-pharmaceutical interventions when transmission rates of COVID-19 vary by orders of magnitude from one contact to another

Statistical physicists have long studied systems where the variable of interest spans many orders of magnitude, the classic example is the relaxation times of glassy materials, which are often found to follow power laws. A power-law dependence has been found for the probability of transmission of COVID-19, as a function of length of time a susceptible person is in contact with an infected person. This is in data from the United Kingdom's COVID-19 app. The amount of virus in infected people spans many orders of magnitude. Inspired by this I assume that the power-law behaviour found in COVID-19 transmission, is due to the effective transmission rate varying over orders of magnitude from one contact to another. I then use a model from statistical physics to estimate that if a population all wear FFP2/N95 masks, this reduces the effective reproduction number for COVID-19 transmission by a factor of approximately nine.

==> anc/PRE2024_variability_transmissionRESUB.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "\n",
    "# Data analysis and figure plotting for \"Estimating the population-level effects of non-pharmaceutical interventions when transmission rates of COVID-19 vary by orders of magnitude from one contact to another\" \n",
    "\n",
    "Richard Sear 2024 (r.sear@surrey.ac.uk)\n",
    "\n",
    "Needs\n",
    "\n",
    "\n",
    "1. 'iid3783-sup-0001-supplementary_table.xlsx'\n",
    "\n",
    "2. '41586_2023_6952_MOESM3_ESM.csv'\n",
    "\n",
    "3. 'Killingley2022_throat.csv'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "%matplotlib inline\n",
    "from matplotlib import pyplot as plt\n",
    "from scipy.stats import linregress\n",
    "import pandas as pd\n",
    "#from scipy.special import gamma\n",
    "#from scipy.integrate import cumtrapz"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "plot of standard Wells-Riley (Poisson) function"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def WellsRiley(r,t):\n",
    "    poft=1.0-np.exp(-r*t)\n",
    "    return poft\n",
    "#\n",
    "tWR=np.geomspace(0.01,100,300)\n",
    "#plt.semilogx(tWR,WellsRiley(1.0,tWR),lw=4)\n",
    "plt.loglog(tWR,WellsRiley(1.0,tWR),lw=4)\n",
    "\n",
    "plt.xticks(fontsize=22)\n",
    "plt.yticks(fontsize=23)\n",
    "#plt.xlim([1.0/6,100])\n",
    "plt.ylabel('$P_I$',fontsize=18)\n",
    "#plt.xlabel('RT-qPCR copies (min$^{-1}$)',fontsize=20)\n",
    "plt.xlabel('time $t$ ($r^{-1}$)',fontsize=20)\n",
    "\n",
    "plt.xlim([0.01,100.0])\n",
    "plt.grid()\n",
    "#plt.legend(fontsize=20)\n",
    "plt.tight_layout()\n",
    "plt.savefig('WellsRiley.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now read in to RT-qPCR data on xlsx's from:\n",
    "\n",
    "[Takatsuki 2023](https://onlinelibrary.wiley.com/doi/full/10.1002/iid3.783)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "   #  Type     Sex  Viral RNA\\n(copies/μL)  Ct value\n",
      "0  1  BA.1  Female                388687.0    16.900\n",
      "1  2  BA.1  Female                  6656.0    23.300\n",
      "2  3  BA.1  Female                188770.0    16.585\n",
      "3  4  BA.1    Male                    21.0    32.976\n",
      "4  5  BA.1  Female                   524.0    27.300\n",
      "0      388687.0\n",
      "1        6656.0\n",
      "2      188770.0\n",
      "3          21.0\n",
      "4         524.0\n",
      "         ...   \n",
      "685        67.0\n",
      "686    172385.0\n",
      "687       389.0\n",
      "688        13.0\n",
      "689    330438.0\n",
      "Name: Viral RNA\\n(copies/μL), Length: 690, dtype: float64\n"
     ]
    }
   ],
   "source": [
    "filename='iid3783-sup-0001-supplementary_table.xlsx'\n",
    "df2=pd.read_excel(filename)\n",
    "print(df2.head())\n",
    "print(df2['Viral RNA\\n(copies/μL)'])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "count numbers of qPCR meassurements from samples"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "690  qPCR values from Takatsuki \n",
      "min and max Takatsuki  500.0 57142000000.0  dynamic range 8.0579854325116\n"
     ]
    }
   ],
   "source": [
    "\n",
    "listty2=df2['Viral RNA\\n(copies/μL)'].tolist()\n",
    "\n",
    "#print(len(listty2))\n",
    "qPCRvalues2=[]\n",
    "for i in range(0,len(listty2)):\n",
    "# convert to per ml\n",
    "    qPCRvalues2.append(listty2[i]*1000.0)\n",
    "#\n",
    "count2=len(qPCRvalues2)\n",
    "print(count2, ' qPCR values from Takatsuki ')\n",
    "qPCRvalues2=np.sort(np.array(qPCRvalues2))\n",
    "#\n",
    "print('min and max Takatsuki ',np.min(qPCRvalues2), np.max(qPCRvalues2), ' dynamic range', \\\n",
    "      np.log10(np.max(qPCRvalues2)/np.min(qPCRvalues2)))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Directly compute exceedances (cumulative distribution functions)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ecdf(data):\n",
    "# Compute Exceedance CDF\n",
    "    n = len(data)\n",
    "    y = 1.0-np.arange(1, n+1) / n\n",
    "    return y\n",
    "#\n",
    "exceedance2=ecdf(qPCRvalues2)\n",
    "#\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      " fitting to tail of Takatsuki data, above  100000000.0\n",
      "fitting to  282 points\n",
      "LinregressResult(slope=-0.6965231190484855, intercept=12.113940476370853, rvalue=-0.9877257775711131, pvalue=8.172645276618222e-228, stderr=0.006582568116216541, intercept_stderr=0.1325703243862674)\n",
      "18.432866198816168 24.65435423719733\n"
     ]
    }
   ],
   "source": [
    "def fit_partial_data(x,y):\n",
    "    lnxdata_to_fit=[]\n",
    "    lnydata_to_fit=[]\n",
    "    for i in range(0,len(x)-1):\n",
    "        if(x[i]>qPCR_min):\n",
    "            lnxdata_to_fit.append(np.log(x[i]))\n",
    "            lnydata_to_fit.append(np.log(y[i]))\n",
    "#\n",
    "    print('fitting to ',len(lnxdata_to_fit),'points')\n",
    "    linreg_out=linregress(lnxdata_to_fit,lnydata_to_fit)\n",
    "    return lnxdata_to_fit,lnydata_to_fit,linreg_out\n",
    "#\n",
    "qPCR_min=1.0e8\n",
    "\n",
    "\n",
    "print('')\n",
    "print(' fitting to tail of Takatsuki data, above ',qPCR_min)\n",
    "lnxdata_to_fit,lnydata_to_fit,linreg_out=fit_partial_data(qPCRvalues2,exceedance2)\n",
    "print(linreg_out)\n",
    "beta=linreg_out.slope\n",
    "coef=linreg_out.intercept\n",
    "log_dose_plot2=np.linspace(np.min(lnxdata_to_fit),np.max(lnxdata_to_fit),100)\n",
    "print(np.min(lnxdata_to_fit),np.max(lnxdata_to_fit))\n",
    "powerlaw_fit2=np.exp(coef+beta*log_dose_plot2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.loglog(np.exp(log_dose_plot2),powerlaw_fit2,zorder=11,lw=3,color='blue',ls=':',label='fit')\n",
    "#\n",
    "plt.loglog(qPCRvalues2,exceedance2,lw=0,marker='o',markersize=6,label='Takatsuki',c='pink')\n",
    "\n",
    "\n",
    "plt.xticks(fontsize=22)\n",
    "plt.yticks(fontsize=20)\n",
    "#plt.xlim([1.0/6,100])\n",
    "plt.ylabel('exceedance',fontsize=18)\n",
    "plt.xlabel('RT-qPCR copies (ml$^{-1}$)',fontsize=20)\n",
    "\n",
    "#plt.ylim([0.01,0.3])\n",
    "plt.grid()\n",
    "plt.legend(fontsize=20)\n",
    "plt.tight_layout()\n",
    "plt.savefig('exceedance.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Now read in data from NHS app and fit to it\n",
    "\n",
    "\n",
    "[Webpage on paper at U Oxford](https://045.medsci.ox.ac.uk/risk_measurement) and [Nature paper of Ferretti *et al*](https://www.nature.com/articles/s41586-023-06952-2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "          which_score        n  meanscore  probability_of_reported_infection  \\\n",
      "0  maximum risk score  2037583   1.195917                           0.019232   \n",
      "1  maximum risk score  1450139   1.393795                           0.021291   \n",
      "2  maximum risk score  1020279   1.624996                           0.024121   \n",
      "3  maximum risk score   714550   1.894369                           0.028036   \n",
      "4  maximum risk score   500823   2.208692                           0.033625   \n",
      "\n",
      "    upperCI   lowerCI  \n",
      "0  0.019421  0.019043  \n",
      "1  0.021526  0.021057  \n",
      "2  0.024419  0.023824  \n",
      "3  0.028419  0.027654  \n",
      "4  0.034124  0.033125  \n",
      "[ 0.32359969  0.46169268  0.84311884  1.2425773   1.8356923   2.73472183\n",
      "  4.20280909  6.37572807  9.77015173 14.97065133 22.89100291 34.8908658\n",
      " 52.58697072 83.2305573 ]\n",
      "[0.01898455 0.01851172 0.02280926 0.03109047 0.03551651 0.04256574\n",
      " 0.05238726 0.06197496 0.07879814 0.09999239 0.13338477 0.16417206\n",
      " 0.18935967 0.20323689]\n",
      "number of data points =  14\n"
     ]
    }
   ],
   "source": [
    "filename='41586_2023_6952_MOESM3_ESM.csv'\n",
    "df3=pd.read_csv(filename)\n",
    "print(df3.head())\n",
    "listty4=df3['meanscore'].tolist()\n",
    "listty5=df3['probability_of_reported_infection'].tolist()\n",
    "contact_time_data=np.array(listty4[30:])\n",
    "Pi_data=np.array(listty5[30:])\n",
    "print(contact_time_data)\n",
    "print(Pi_data)\n",
    "print('number of data points = ',len(contact_time_data))\n",
    "#print(df3['Viral RNA\\n(copies/μL)'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LinregressResult(slope=0.4743661975481525, intercept=-3.593539608033808, rvalue=0.9956834876590172, pvalue=9.252720190559493e-14, stderr=0.01276480344908973, intercept_stderr=0.030324461983469084)\n",
      "[0.01898455 0.01851172 0.02280926 0.03109047 0.03551651 0.04256574\n",
      " 0.05238726 0.06197496 0.07879814 0.09999239 0.13338477 0.16417206\n",
      " 0.18935967 0.20323689]\n",
      "[ 0.00288143 -0.00054841 -0.00255311  0.00060524 -0.00116805 -0.00175453\n",
      " -0.00195426 -0.00424475 -0.00228327  0.00071736  0.01195516  0.01586703\n",
      "  0.00919402 -0.02077075]\n",
      "[ 0.15177781 -0.02962503 -0.11193287  0.01946713 -0.03288752 -0.04121926\n",
      " -0.03730405 -0.0684914  -0.02897622  0.00717412  0.08962913  0.09664877\n",
      "  0.04855319 -0.10219971]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-2.810848428221006 9.282738909153089 0.07996515553967087\n",
      "R^2  0.9913856075968244\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "n_fitpts=14\n",
    "linreg_out=linregress(np.log(contact_time_data[0:n_fitpts]),np.log(Pi_data[0:n_fitpts]))\n",
    "print(linreg_out)\n",
    "beta=linreg_out.slope\n",
    "coef=linreg_out.intercept\n",
    "log_dose_plot=np.linspace(np.log(np.min(contact_time_data)), \\\n",
    "                          np.log(np.max(contact_time_data)),100)\n",
    "powerlaw_fit=np.exp(coef+beta*log_dose_plot)\n",
    "\n",
    "\n",
    "#\n",
    "residuals=Pi_data[0:n_fitpts]-np.exp(coef+beta*np.log(contact_time_data[0:n_fitpts]))\n",
    "log_residuals=np.log(Pi_data[0:n_fitpts])-coef-beta*np.log(contact_time_data[0:n_fitpts])\n",
    "print(Pi_data)\n",
    "print(residuals)\n",
    "print(residuals/Pi_data)\n",
    "#\n",
    "#plt.loglog(dose_data[0:n_fitpts],np.abs(residuals) \\\n",
    "#           ,lw=0,marker='o',ms=8,c='g',label='res')\n",
    "plt.semilogx(contact_time_data[0:n_fitpts],residuals/Pi_data \\\n",
    "           ,lw=0,marker='o',ms=8,c='g',label='res')\n",
    "plt.semilogx([contact_time_data[0],contact_time_data[n_fitpts-1]],[0,0],lw=3,c='k',ls=':')\n",
    "plt.ylabel('fit frac residuals',fontsize=20)\n",
    "plt.xlabel('time $t$ (h)',fontsize=20)\n",
    "plt.xticks(fontsize=22)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.tight_layout()\n",
    "#plt.savefig('residuals.pdf')\n",
    "plt.show()\n",
    "# compute R sq\n",
    "mean_y=np.mean(np.log(Pi_data[0:n_fitpts]))\n",
    "sum_sqs=np.sum((np.log(Pi_data[0:n_fitpts])-mean_y)**2)\n",
    "sum_sq_res=np.sum(log_residuals**2)\n",
    "print(mean_y,sum_sqs,sum_sq_res)\n",
    "Rsquared=1.0-sum_sq_res/sum_sqs\n",
    "print('R^2 ',Rsquared)\n",
    "# TOC figure\n",
    "plt.figure(figsize=(10,6))\n",
    "plt.loglog(contact_time_data[0:n_fitpts],Pi_data[0:n_fitpts],lw=0,marker='o',ms=12,c='dodgerblue',label='NHS app',zorder=2)\n",
    "plt.loglog(np.exp(log_dose_plot),powerlaw_fit,lw=4,c='b',label='fit')\n",
    "plt.loglog(np.exp(log_dose_plot),powerlaw_fit*((1.0/3.0)**beta),lw=5,c='green',label='1 SM',ls='--', dashes=(4, 1.5) )\n",
    "plt.loglog(np.exp(log_dose_plot),powerlaw_fit*(((1.0/3.0)**2)**beta),lw=5,c='green',label='pop. SM')\n",
    "plt.loglog(np.exp(log_dose_plot),powerlaw_fit*(0.1**beta),lw=5,c='orange',label='1 FFP2/N95',ls='--', dashes=(4, 1.5))\n",
    "plt.loglog(np.exp(log_dose_plot),powerlaw_fit*((0.1**2)**beta),lw=5,c='orange',label='pop. FFP2/N95')\n",
    "\n",
    "\n",
    "#m=0.1\n",
    "#c=0.0\n",
    "#y=(m*np.exp(log_dose_plot)+c)/30.0\n",
    "#plt.loglog(np.exp(log_dose_plot),y,lw=3,ls=':',c='orange')\n",
    "\n",
    "plt.legend(fontsize=16,frameon=False,bbox_to_anchor=(1.01, 1.05))\n",
    "plt.ylabel('$P_T(t)$',fontsize=22)\n",
    "plt.xlabel('contact time (h)',fontsize=22)\n",
    "\n",
    "plt.xticks(fontsize=24)\n",
    "plt.yticks(fontsize=24)\n",
    "plt.ylim([0.002,.4])\n",
    "#plt.grid()\n",
    "plt.tight_layout()\n",
    "plt.savefig('ferretti.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "fitting to  6  points w test on  8  points\n",
      "LinregressResult(slope=0.4647739682565158, intercept=-3.5709789527395253, rvalue=0.992620493726695, pvalue=8.148473595371498e-05, stderr=0.028389288732874076, intercept_stderr=0.04705635472758778)\n",
      "predicted P_I  0.025362363765466873  data P_I  0.022809258  frac error  0.11193287240939065\n",
      "predicted P_I  0.030485225860516548  data P_I  0.031090468  frac error  -0.01946712862229838\n",
      "predicted P_I  0.05434151180812643  data P_I  0.052387255  frac error  0.03730405053913266\n",
      "predicted P_I  0.08108141089538276  data P_I  0.078798139  frac error  0.02897621599137956\n",
      "predicted P_I  0.0992750324591055  data P_I  0.09999239  frac error  -0.007174121359580399\n",
      "predicted P_I  0.1483050305854861  data P_I  0.164172058  frac error  -0.09664876963724178\n",
      "predicted P_I  0.18016565464008652  data P_I  0.18935967  frac error  -0.04855318643042361\n",
      "predicted P_I  0.22400763917427863  data P_I  0.203236888  frac error  0.10219971078418899\n",
      "mean ratio error  0.06831342820871059\n"
     ]
    }
   ],
   "source": [
    "rng = np.random.default_rng()\n",
    "time_fit=[]\n",
    "Pi_fit=[]\n",
    "time_test=[]\n",
    "Pi_test=[]\n",
    "n_fit=0\n",
    "n_test=0\n",
    "for i in range(0,n_fitpts):\n",
    "    if(rng.random()>0.5):  \n",
    "        time_fit.append(contact_time_data[i])\n",
    "        Pi_fit.append(Pi_data[i])\n",
    "        n_fit=n_fit+1\n",
    "    else:\n",
    "        time_test.append(contact_time_data[i])\n",
    "        Pi_test.append(Pi_data[i])\n",
    "        n_test=n_test+1\n",
    "time_fit=np.array(time_fit)\n",
    "Pi_fit=np.array(Pi_fit)\n",
    "time_test=np.array(time_test)\n",
    "Pi_test=np.array(Pi_test)\n",
    "#\n",
    "print('fitting to ',n_fit,' points w test on ',n_test,' points')\n",
    "linreg_out_ML=linregress(np.log(time_fit),np.log(Pi_fit))\n",
    "print(linreg_out_ML)\n",
    "beta_ML=linreg_out.slope\n",
    "coef_ML=linreg_out.intercept\n",
    "# test\n",
    "Pi_ratio_error=np.zeros(n_test)\n",
    "for i in range(0,n_test):\n",
    "    Pi_predict=np.exp(coef_ML+beta_ML*np.log(time_test[i]))\n",
    "    Pi_ratio_error[i]=Pi_predict/Pi_test[i]-1\n",
    "    print('predicted P_I ',Pi_predict,' data P_I ',Pi_test[i],' frac error ',Pi_ratio_error[i])\n",
    "mean_ratio_error=np.sqrt(np.mean(Pi_ratio_error**2))\n",
    "print('mean ratio error ',mean_ratio_error)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now for comparison of qPCR measurements and measurements of infectious virus. First read in data from [Killingley et al](https://www.nature.com/articles/s41591-022-01780-9)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[2.09678227 2.39925713 2.34253161 2.45703435 2.53901757 2.71884312\n",
      " 2.73567046 2.84244397 2.83444764 2.67108218 3.36666249 3.27666625\n",
      " 3.2854138  3.91480322 3.90845958 2.98429114 3.9498435  4.40194483] [7.24489796 7.17755102 7.37346939 7.36734694 7.43469388 7.38571429\n",
      " 7.55714286 7.71632653 7.78367347 7.86938776 7.97346939 7.96734694\n",
      " 8.1755102  8.00408163 8.67755102 8.73877551 8.85510204 9.66326531]\n"
     ]
    }
   ],
   "source": [
    "datain=np.loadtxt('Killingley2022_throat.csv',delimiter=',')\n",
    "log10FFA=datain[:,0]\n",
    "log10qPCR=datain[:,1]\n",
    "print(log10FFA,log10qPCR)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LinregressResult(slope=0.8513947096468593, intercept=-3.7219283437210255, rvalue=0.8708381425061087, pvalue=2.5770183479752918e-06, stderr=0.12014861309641016, intercept_stderr=0.9574506721848927)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "linreg_out=linregress(log10qPCR,log10FFA)\n",
    "print(linreg_out)\n",
    "beta=linreg_out.slope\n",
    "coef=linreg_out.intercept\n",
    "log10qPCR_plot=np.linspace(7.0,10.0,100)\n",
    "\n",
    "\n",
    "plt.plot(log10qPCR,log10FFA,lw=0,marker='o',ms=8,c='g',label='Killingley')\n",
    "plt.plot(log10qPCR_plot,coef+beta*log10qPCR_plot,lw=3,c='b',label='fit')\n",
    "plt.grid()\n",
    "\n",
    "plt.legend(fontsize=20)\n",
    "plt.ylabel('log$_{10}$ qPCR',fontsize=18)\n",
    "plt.xlabel('log$_{10}$ FFA',fontsize=20)\n",
    "plt.xticks(fontsize=22)\n",
    "plt.yticks(fontsize=20)\n",
    "#plt.xlim([1.0,800])\n",
    "plt.tight_layout()\n",
    "plt.savefig('killingley.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Laplace transform of $p(r)$ from Johnson's [2006 PRB](https://journals.aps.org/prb/abstract/10.1103/PhysRevB.74.184430)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def laplace_sqrtPL(S):\n",
    "    p=np.exp(-1.0/(4.0*S))/np.sqrt(4.0*np.pi*S**3)\n",
    "    return p\n",
    "#\n",
    "def contribution_sqrtPL(S,contact_time1):\n",
    "    pS=laplace_sqrtPL(S)\n",
    "    contrib=pS*(1.0-np.exp(-S*contact_time1))\n",
    "    return contrib\n",
    "#\n",
    "S=np.geomspace(1.0e-2,10000,1000)\n",
    "laplace_sqrt=laplace_sqrtPL(S)\n",
    "contrib_sqrt_1=contribution_sqrtPL(S,0.1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Transform in terms of times (not rates) from [Lindsey and Patterson](https://doi.org/10.1063/1.440530)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "n_pts=200\n",
    "rho_of_tau=np.zeros(n_pts)\n",
    "tau=np.geomspace(1.0e-2,1.0e2,n_pts)\n",
    "tau_scale=1.0\n",
    "\n",
    "# beta 1/2 special case\n",
    "\n",
    "\n",
    "rho_of_tau_half=np.exp(-0.25*tau/tau_scale)\n",
    "rho_of_tau_half=rho_of_tau_half/np.sqrt(tau*tau_scale)\n",
    "rho_of_tau_half=rho_of_tau_half/(2.0*np.sqrt(np.pi))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAk0AAAMWCAYAAADsxLLYAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8o6BhiAAAACXBIWXMAAA9hAAAPYQGoP6dpAADKYklEQVR4nOzdeXhM1xsH8O9k33cSkZAQIfY1RBARYolda9+X6q+bXUtbqqpaRWl10yBUFS21JVqKkBCkltiSEERERBKy78v8/tBMpbNkJmZNvp/nyfPcuXPuue89RubNOeeeKxAKhUIQERERkUx6mg6AiIiISBcwaSIiIiKSA5MmIiIiIjkwaSIiIiKSA5MmIiIiIjkwaSIiIiKSA5MmIiIiIjkwadIRO3fuxOzZs9G5c2cYGxtDIBAgJCRE02ERERHVGQaaDoDk88EHH+DBgwdwcHBAgwYN8ODBA02HREREVKewp0lHBAcHIzExEenp6Xj99dc1HQ4REVGdw54mHdG3b19Nh0BERFSnsaepGmlpaThy5AiWLVuGgQMHwsHBAQKBAAKBAFOnTlWorqSkJCxcuBBeXl4wNzeHnZ0dvL29sXbtWhQUFKjmAoiIiEgp2NNUDUdHR6XUExoaigkTJiA7O1u0r6CgANHR0YiOjkZwcDDCwsLQpEkTpZyPiIiIlIs9TQpwdXVFYGCgwsfFxMRg9OjRyM7OhoWFBVatWoVz587hxIkTmDVrFgAgPj4eQUFByMvLU3bYREREpATsaarGsmXL0KVLF3Tp0gWOjo5ITEyEu7u7QnXMnTsXBQUFMDAwwLFjx+Dj4yN6r0+fPmjWrBkWL16MuLg4rF+/HsuWLVP2ZRAREdFLYk9TNVasWIHBgwfXeJguOjoa4eHhAIAZM2ZUSZgqLViwAF5eXgCADRs2oLS0tMbxEhERkWowaVKxAwcOiLanTZsmsYyenh4mT54MAMjMzBQlWURERKQ9mDSpWEREBADA3NwcnTp1klrOz89PtB0ZGanyuIiIiEgxTJpULDY2FgDg4eEBAwPpU8hatGghdgwRERFpD04EV6GioiJkZGQAAFxcXGSWtbW1hbm5OfLz8/Hw4UOx94ODg0U9UNevXxftqxzKGz58OIYPH6684ImIiKgKJk0qlJubK9q2sLCotnxl0iRp2YHIyEhs3769yr6zZ8/i7NmzAAA3NzepSVNxcTGKi4tFrysqKvDs2TPY29tDIBDIcylEREQaIxQKkZubC2dnZ+jpaW6QjEmTChUVFYm2jYyMqi1vbGwMACgsLBR7LyQkBCEhITWKY/Xq1VixYkWNjiUiItIWDx8+rHbkRpWYNKmQiYmJaLukpKTa8pW9QaampkqNY8mSJZg/f77odXZ2Nho1aoTbt2/Dzs5Oqeeqy0pLS3Hq1Cn4+/vD0NBQ0+HUGrrSrnGPc6svpEUqysuQfCsaLi27QE+fXwXKwnZVjdzsTAzs0RGWlpYajYP/oir04j+uPCt95+fnA5BvKE8RxsbGol6sF9nZ2cHe3l6p56rLSktLYWZmBnt7e63+ctc1utKuVoW69eu0orwMZmZmsLKx5Ze7ErFdVUvTU0p495wKmZiYwMHBAQCQnJwss2xmZqYoaXJ1dVV5bERERKQYJk0qVrnSd0JCAsrKyqSWi4uLEzuGiIiItAeTJhXr0aMHgOdDb5cuXZJa7vTp06JtX19flcdFREREimHSpGIvLgOwbds2iWUqKiqwY8cOAICNjQ38/f3VERoREREpgEmTinl7e6Nnz54AgC1btiAqKkqszLp160SrgM+ZM0erJ7sSERHVVZzaX43IyEgkJCSIXleu8A08n6f037WTpk6dKlbHxo0b4evri8LCQgQGBmLp0qXw9/dHYWEhdu/ejc2bNwMAPD09sWDBApVcBxEREb0cJk3VCA4OFluJu9KLK3JXkpQ0dejQAXv27MHEiRORk5ODpUuXipXx9PREaGioxtegICIiIsk4PKcmQ4YMwbVr1zBv3jx4enrCzMwMNjY26Ny5Mz7//HNcuXIFHh4emg6TiIiIpGBPUzVe5vEl/9W4cWOsX78e69evV0p9REREpD7saSIiIiKSA5MmIiIiHfbpB4vQ1tUG3p7OSH+SqvLzLX5jOtq62sCvvQdysrNUfj5twqSJiIhIR92OvYFfd24FAEya+QbqOTqp/JxvL/4QBoaGyHyagW/Xr1b5+bQJkyYiIiIdtf6TZSgvL4eZuQWmvPaWWs7p6uaOoOGvAgD2/rQVyQ8S1XJebcCkiYiISAddvhiFc2dOAgBGjZsMKxsbtZ17+htzIRAIUFZaiu82fKa282oakyYiIiIdtPXbDQAAgUCAMZNnqvXc7h6e8PbtBQA4euA3pD5+pNbzawqTJiIiIh2TeC8BESePAQA6d/NFI/cmao9h5NjJAICysjLs2R6s9vNrApMmIiIiHXNw788QCoUAgP5DRmokBr9+A2BiYgoAOPTrLygvL9dIHOrExS2JiIh0TNiBX0Xb/oGDqi2fkpyEiJPHcenCOdyJu4Unjx+hqLAA5haWqO/UAO07d8PQV8ehXccucsdgZmaObj17I/z4UaSnpeLi2TPw6eVfo+vRFUyaiIiIdMjt2Bt4/CgZANCkWfNqlxlY98mH2LF5k6hn6kXZWZnIzsrEnbhb+HXnVgwc9go++uIrmJqayRVLl+49EX78KADg9Ik/mDQRERGR9og6c0q03aFLt2rLP0l5BKFQCIFAALemzeDWxAM2tnYwMDREVuYzxN24hocP7gMAjh78DXm5OdgUsgcCgaDaujt5d5cYV23FpImIiEiHXL96SbTt6dWq2vJebdvDt3cAevUdAFs7e4llLl04h+UL30JS4j1EnDyG0N/3YvDIMdXW3dSzBfT19VFeXo7Eu3eQk50FK2sbua9F13AiOBERkQ65HXtTtO3e1LPa8tNefwfDRk+QmjABQKeu3fHDrt9hbGwCANi1bbNcsRibmMDZpREAQCgUVomtNmLSREREpCOEQiEeJz8UvXZs4Ky0uhu6NkaX7j0BADdjLiMvN0eu4+o7NRBtP3r4QGnxaCMOzxEREemI3JxsFBcXiV5b29opdPzjRw9x/eplPLiX8LyuokK8OD+8MukRCoWIv3UDnbp2l1LTv2xe6MF6mp6mUDy6hkkTERGRjigsKKjy2sTERK7jYi5dxIbVH+HyxSiJd9FJkvXsqVzlKtdqeh5fvlzH6ComTURERLpKjjvcft/9Ez5a/I7cyVKl/Pw8ucopWq8uY9JERESkI0zNqq6fVFRYCDMzc6nl792Jx8ol80SJjadXK4wcNxntOnqjgYsrzM0tYPxCb9UH8/6HQ7/9AgAQVlTIFdOLw4WmMmKpDZg0ERER6QhLK2sYG5uIEpWsZ09hZ+8gtfxPwd+irKwMANCzTyA2BP8MQ0NDqeXl7V16UebTDNG2Q31HhY/XJbx7joiISEcIBAI0cHEVvX7yOEVm+QuRp0Xbby5cKjNhAlDlzjx5paU+Fm1XLj9QWzFpIiIi0iHNvVqLthPv3ZFZNv1Jqmjbw9NLZtncnGzcjlNsnaXioiI8fvQ80RIIBHIttqnLmDQRERHpkNbtO4q242/dkFlWoPfv13xRYaHMsvt/2YGy0lKFYrl7Ow7l5eUAALemzWr1auAAkyYirSAUCpFbnIuk7CTcy7yHhGcJuP30NhKeJSA1LxX5Jfl16g4VIpLuxYfiXok+L7OsSyM30fapY6FSyz24fxffb1ijcCyXLp6TGFdtxYngRGpSWl6K62nXcfnxZdx5egcJmQm4++wunuQ/wdOCpyitkP0Xnp5AD/am9mho1RAuVi5wsXRBY5vG8HLwQst6LdHEtgn09fTVdDVEpCmeXq3RoKELHj9Kxv2E20h/kop6jk4Sy/r17Y+E+FsAgC8+fh8O9Z3g2zugSpnzkafxwdzXkZ+XC1Mzc4XWWoo+F/HvuQIG1OBqdAuTJiIVKS0vRVRyFP5I+AOnEk/hyuMrKC4vrnF9FcIKpBekI70gHVdTr4q9b6xvjOYOzdHFuQu6NuyKri5d0apeKyZSRLXQoOGjseWb9QCAk3+GYszkGRLLTZz5Bvbv/gmZTzOQk52F/00aBa827dC0WXNAIEDs9Wu4ezsWANDdLwB2Dg44sm+PXDEUFOTjfEQ4gOd3zXn79nrp69J2TJqIlKhMWIawhDDsvrUbobdDkVuSq7ZzF5cX49qTa7j25Bq2XNkCALAwsoB3Q28EuAegb5O+6NSgE5Moolpg+JgJ2PrtlxAKhfjz8H6pSZO9Qz18tWUX3pk+Dpn/rPAdez0GsddjqpTr0z8IK9d/i8+Xvyd3DGf++hNFRc/nSQ19ZRz09Wv/7xYmTURKcPfZXXx1/iuE3AhBTox8D7lUh7ySPJy8fxIn75/E+yffh42JDXq79caApgMwtPlQNLBsUH0lRKR1Grs3Rc+AQJz560/8ff4sHty/i8buTSWWbdfJG/tPnMfO4O9w+q8/kJyUCACoV98RLdu0R9DI0ejdb6DCMez7ZTsAwMDAAGOnzKzxtegSgZCzS+ucnJwcWFtbIyMjA/b29tUfQFKdTTqLdVHrcCDuAITQvf9KXRt2xbDmwzC8xXC0cGgBgRyPZFC30tJShIWFYdCgQdWuMaNJ15OzNR2CQirKy5B4NRJu7XtAT59/PyuLOtv1SvR5TBn5fB7RxBn/w+KPVqv0fC+6f/cOhvt7QygUYvCoMfh0ww8qPV9OViZ6tHFHdnY2rKysVHouWfg/hagGYlJj8N6J9/BHwh81rsPa2Boedh5obNMYDqYOsDezh52pHYz1jaEn0IO+nj7KKsqQV5KH3OJcZBdnIzUvFck5yUjOScbjvMeoEMr3mANpLjy6gAuPLmDpyaVobt8c49uMx/g24+Fh5/FS9RKR6nXo0g3d/QJw7vQJ7PtlB2bPWQxrW1u1nHvbtxsgFAphYGCA/82Vf0hP1zFpIlLAo5xHeO/Ee/j52s8K9SxZGFmgt1tvdG3YFV2cu6BDgw6oZ1bvpXp2SstLkfAsAbEZsbiVfgs30m4gOiUa9zLv1ai++KfxWB6+HMvDl8O7oTcmtJmAMa3GwNGidj8WgUiXzX9/BS5EhqOwIB/bN2/CO+9+qPJzJj9IxJHf9wIARk+eAVc3d5WfU1swaSKSQ3lFOb7/+3ssObFE7sndLlYuGNtqLII8g9DdtTuM9I2UGpOhviG86nnBq54XRnqNFO1Pz0/HxUcXceHRBUQmReLsw7MoKS9RqO6Ljy7i4qOLmP/nfPT36I9ZHWchqFkQDPW1d3iMqC7y9GqNVydOx+7tP2Lnlu8wbuosqcsPKMtXa1airLQUtvYOeGP+EpWeS9twTlMdxDlNirn77C4m/T4JUclR1ZY1EBhgbOuxmNFxBno17gU9gebXjy0oLcDZpLP4695fOH7vOK6kXqlRPU4WTpjefjpmdJyBJrZNlByldJzTpBqc06QabFfV4JwmIh3wU8xPeCPsDeSVyH7yt62JLV7v9DqaZTXDxCETterL3czQDP2a9kO/pv3wOT7Hw+yHOBR/CAfjD+JU4imUVZTJVU9qXio+jfwUn0Z+ir5N+mJ2p9kY3mI4DPT4a4SI6gbN/xlMpIWKyoow9cBUTD4wWWbCZGpgiqU9luL+nPtY4bcCdoZ2aoyyZlytXfGm95s4NukY0hel4+eRP2OI5xCFkp+/7v2FV399Fe4b3fFZ5Gd4WvBUhRETEWkHJk1E/5GSmwK/ED9sj9kus9yktpOQ8E4CVgWsgrWJtZqiUy4bExuMbzMeh8YdQuqCVHwX9B16NOoh9/HJOclYcmIJXL90xWuHX8PNNMWekE5EpEuYNBG94PLjy+jyYxdcfHRRapmmtk3x16S/sGPEDjhbOqsxOtWyN7PH651fR8S0CCTOScQn/p/AzcZNrmMLywrx4+Uf0fq71ui7oy9Cb4fyAcNEVOswaSL6R3hiOHqH9EZKborUMrM6zkLM6zEIaBIgtUxt0NimMd7v9T7uvnMXxyYew6stX4WhnnzztE7cP4HBvwxGu+/b4edrP8s9Z4qISNsxaSICcDDuIAbsHCB1OQErYyvsfWUvNg/ZDHMjczVHpzl6Aj30a9oPe1/di+T5yVjTd43cC19eT7uOib9PRLOvm+Gbi9+goLRAxdESEakWkyaq8/bH7seovaNQXF4s8f1mds1wYeYFvNrqVTVHpl3qm9fHIt9FiH8rHqHjQxHYNFCu4xKzEvHW0bfgtsENn5z5BJmFmSqOlIhINZg0UZ0WejsUY38bi3JhucT3+zXphwszL6CFQws1R6a99AR6GNRsEP6c+CduvnETr3d6HWaGZtUel16Qjg9PfYhGGxrh/RPv8447ItI5TJqozvrr3l8YtXcUSitKJb4/vs14hI4Pha2pep7lpIta1muJ7wZ/h+R5z4fuXKxcqj0mryQPn0Z+CreNbkyeiEinMGmiOulq6lWM2DNC6pDcm13exE8jfuJjQ+Rka2qLRb6LcPedu9g2bJtcPXMvJk9LTyxFRkGGGiIlIqo5Jk1U5yTnJCNoV5DURSvndp2Lrwd+rRWPQNE1RvpGmNp+Km6+cRO/j/kdXRt2rfaYvJI8rI5cDfeN7kyeiEir8VuB6pTc4lwE7QqSuqzA651ex/r+6yEQCNQcWe2iJ9DD8BbDETUjCuFTwjHAY0C1x7yYPH148kNkF+nWs9yIqPZj0kR1hlAoxJQDU3DtyTWJ709qOwnfBH3DhEmJBAIB/Nz8cHTCUfw9628MbT602mPySvLwScQnaPJVE3xx9gsUlhaqIVIiouoxaaI644tzX+D3uN8lvhfgHoAtQ7dwSE6FOjl3wsGxB+VOnp4VPsPivxaj5fct8WfGnygtlzxhn4hIXfgNQXXCyfsnseTEEonvtazXEr+N/o2TvtWkMnm69NolDGs+rNryj3If4bvk79BuczvsvrEbFcIKNURJRCSOSZOO2LlzJ2bPno3OnTvD2NgYAoEAISEhmg5LJ6TmpWLsb2Mlftk6mDkgdHwobExs1B9YHdexQUccGHtA7uQpITMB4/aNQ6fNnRB2J4zPtiMitWPSpCM++OADbN68GQ8ePECDBg00HY7OEAqFmH5wOtIL0sXe0xPoYfeo3XI/lJZU48XkSZ4J41dTryJoVxB6b+8t88HKRETKxqRJRwQHByMxMRHp6el4/fXXNR2Ozvju7+9wNOGoxPdW9VlV6x+8q0s6NuiIoxOOInxKOHxcfKotf+bBGXQN7opx+8bhfuZ9NURIRHUdkyYd0bdvXzRu3FjTYeiU2PRYLDi2QOJ7Q5sPxbu+76o5IpKHn5sfzk4/i0NjD6FN/TbVlt99YzdafNMCC48t5HPtiEilan3SlJaWhiNHjmDZsmUYOHAgHBwcIBAIIBAIMHXqVIXqSkpKwsKFC+Hl5QVzc3PY2dnB29sba9euRUEBn+CuTcoryjHlwBQUlRWJvdfAogG2Dt3KpQW0mEAgwJDmQ3Bl9hWEDA2Bo5GjzPIl5SVYF7UOTb9qii+jvkRxmeSV3omIXoaBpgNQNUdH2b9s5RUaGooJEyYgO/vfBfcKCgoQHR2N6OhoBAcHIywsDE2aNFHK+ejlfH3xa0SnREt8L2R4COzN7NUcEdWEvp4+xrceD/NEc6Q2SMWqs6uQmpcqtXxmUSbmH5uPTdGbsDpgNV5t+SqTYyJSmlrf0/QiV1dXBAYGKnxcTEwMRo8ejezsbFhYWGDVqlU4d+4cTpw4gVmzZgEA4uPjERQUhLw8yY/mIPVJzErE+yffl/jenK5zENhU8c8AaZahniFmd5qNhLcT8HHvj2FuaC6z/L3Mexjz2xj4bPFBZFKkmqIkotqu1idNy5Ytw+HDh5GamoqkpCT88MMPCtcxd+5cFBQUwMDAAMeOHcPSpUvh4+ODPn36YPPmzVizZg0AIC4uDuvXr5dYx4vDgvL8hIeHv8xl11lCoRD/C/0fCkrFh0s97T2xOmC1BqIiZTE3MseHfh8i4Z0EzO40u9rFSC88uoCe23pizG9j8CDrgZqiJKLaqtYPz61YseKljo+OjhYlMDNmzICPj/hdPQsWLMC2bdsQGxuLDRs2YMmSJTA0rLpQ4rhx45Cbmyv3eZ2cnF4q7rrq11u/4o+EPyS+t3nwZpgamqo5IlIFJwsnfD/4e7zT9R28+9e7OHL7iMzye2/uxaH4Q1josxDv9XgP5kaye6qIiCSp9UnTyzpw4IBoe9q0aRLL6OnpYfLkyViyZAkyMzMRHh6Ofv36VSnz9ddfqzJMAlBQWoCFxxZKfG9Wx1nwc/NTc0Skai3rtcThcYcRnhiOhccW4tLjS1LLFpUV4ZOIT7D16lZ8FvAZJrSdwMfmEJFC+BujGhEREQAAc3NzdOrUSWo5P79/v5AjIzmHQhO+OPsFHuY8FNvvZOGENf3WaCAiUpfebr1xcdZF7ByxE42sG8ksm5KbgskHJqP7lu44n3xeTRESUW3ApKkasbGxAAAPDw8YGEjvmGvRooXYMaQ+SdlJ+Pzs5xLfWx+4no9JqQP0BHqY0HYC4t+Kx+d9P4eVsZXM8hceXYDPFh9M3D8RyTnJaoqSiHQZkyYZioqKkJGRAQBwcXGRWdbW1hbm5s/nSTx8KN7b8bKCg4MxdepUTJ06Fb/++qvYvheHEeuid/96F4VlhWL7fV19Mbb1WA1ERJpiYmCCxb6LceftO5jVcRYEkL3kwM/Xf0bzTc3x8emPJd5AQERUiXOaZHhx4raFhUW15c3NzZGfn6+SZQciIyOxffv2KvvOnj2Ls2fPAgDc3NwwfPhwiccWFxejuPjfxf5ycnIAAKWlpSgtLVV6rOp26fEl7L6xW2y/AAKs67sOZWVlaomjsi1rQ5tqk5q2q62RLb4Z8A1mdZiFhccX4kzSGallC0oLsDx8OYIvB+NT/08xuuVohdd3qihXz+dMWSrj1bW4tR3bVTW0pT2ZNMlQVPTvatJGRkbVljc2NgYAFBaK93i8rJCQEISEhNTo2NWrV0u8i/DUqVMwMzN7ycg0b/nd5RL3B9gFIPVKKsKuhKk1nuPHj6v1fHXFy7TrPNt56KbXDSEpIUgrSZNa7mHOQ0w6OAmr/1qN11xeg5upW43PqSuSrnNelyqwXZVLW566waRJBhMTE9F2SUlJteUre3NMTbXrtvYlS5Zg/vz5otc5OTlwdXWFv78/7O11e2Xs8MRwxFyNEdtvYWSBbRO3wdFCOSvCy6O0tBTHjx9Hv379xJacoJpTVrsGIQgflH2AjRc34vNznyOvRHqP8K38W5h/ez5e7/g6lvdaDltT22rrv5WSU+PYNKGivAxJ18+jUZtu0NPnV4GysF1VIydLO54ryX9RGSwtLUXb8gy55efnA5BvKE+djI2NRb1gLzI0NNTpL3ehUIgPT38o8b0FPgvgYit7Hpqq6Hq7aitltKuhoSE+8PsAMzrOwPsn30fI1RAIIZRYtkJYgW8vfYu9sXuxOmA1pneYLnOJAl39gtTTN9DZ2LUZ21W5tKUtORFcBhMTEzg4OAAAkpNl312TmZkpSppcXV1VHhsBh+IP4cKjC2L77U3tMd9nvoQjiJ5rYNkAW4dtRfSsaPi6+sosm1GQgVmHZ6FbcDdcfHRRTRESkTZi0lQNLy8vAEBCQoLMCcVxcXFix5DqCIVCrDgtebX3pT2XVnu7OREAdHLuhIhpEdg9ajdcrWT/sROdEo2uwV0x89BMpOVLnxdFRLUXk6Zq9OjRA8DzobdLl6SvNnz69GnRtq+v7L9c6eUdTTiKK6lXxPa7WLngjS5vaCAi0lUCgQBjWo9B3Ftx+KDnBzDWFx/KftGWK1vg+bUnvr7wNcoqtOOOHiJSDyZN1XjxNv5t27ZJLFNRUYEdO3YAAGxsbODv76+O0OosoVCIT858IvG9D3p+ABMDE4nvEcliZmiGlX1W4uYbNzHEc4jMstnF2Xjnj3fQ8YeOOJ14WmZZIqo9mDRVw9vbGz179gQAbNmyBVFRUWJl1q1bJ1oFfM6cOZwErGLhieGIShb/d2ho2RBT209Vf0BUqzS1a4pD4w7hyLgjaGrbVGbZ62nX0Xt7b4zbNw6p+Y/UEyARaYx2TEdXocjISCQkJIheV67wDTyfp/TftY+mTp0qVsfGjRvh6+uLwsJCBAYGYunSpfD390dhYSF2796NzZs3AwA8PT2xYMEClVwH/WtVxCqJ+xd1XwRjA9lDK0TyCvIMQkCTAKyPWo9VEatkrha++8ZuHIw7jNntF2FS6zdgqF/9um5EpHsEQqFQ8v22tcTUqVPFVtKWRVpzHD58GBMnThStpv1fnp6eCA0NhYeHR43iVKecnBxYW1sjIyND59Zpin4UDe9gb7H99czqIXFuIswMNbdYZ2lpKcLCwjBo0CD2NiqRNrTrw+yHWHh8Ifbe3Ftt2SY2zbHU5wt4O/dSQ2Q1V1FehsSrkXBr30NrbueuDdiuqpGTlYkebdyRnZ0NKyvN3ejD4Tk5DRkyBNeuXcO8efPg6ekJMzMz2NjYoHPnzvj8889x5coVnUiYdN2X57+UuH9et3kaTZiodnO1dsWeV/bgxOQTaFmvpcyy97LiMfPoULwXPgvpBalqipCI1KHWJ00hISEQCoVy/8jSuHFjrF+/HvHx8cjPz0dmZiaio6OxePHiWvE4Em2XnJOMX2/9KrbfytiKd8yRWvRx74Ors6/iy/5fVrusRdjdXzHsN2/8fPN73mVHVEvU+qSJao9vLn4j8ctnVsdZsDax1kBEVBcZ6htibre5iH8rHlPaTZFZNq80B5+ffw/jD/ojJi1aTRESkaowaSKdkF+Sjx8u/SC2X0+gh7e939ZARFTXOVk4IWR4CM5NP4f2Tu1llo17dh2TDvfDRxHvIKvomXoCJCKlY9JEOmFHzA5kFok/sHGU1yg0tmmsgYiInvNx9UH0rGi82+0zWBjKHrLbf3sHhv7WGfvid6BCWKGmCIlIWZg0kdYTCoX46uJXEt+b122emqMhEmegZ4AJrV7HwVcuYlDTV2WWzSp+hhWR72Dy4f6Ie3pNTRESkTIwaSKtd+bBGcRlxInt79qwK3xcfTQQEZFk9cyc8FnvHxE88BDcrT1llr2WHo2xB3vjs6h3kVuSrZ4AieilMGkirSdpLhMAvNP1HTVHQiQfb+de+G1EJOZ2/ggmBtLvrK0QVmDXrR8w7DdvhN79tdo7eIlIs5g0kVbLKMjAvth9YvsdzBwwymuUBiIiko+hvhGmt5uLg6MuIKDxYJllMwqfYEn4LMw8OhT3suLVFCERKYpJE2m1kKshKCkvEds/rf00PjKFdEIDC1d82XcnNvXbg4aWsm9aiH4cgVd+74GN0StQWCb9sS1EpBlMmkhrVQgrpA7NvdbpNTVHQ/RyejXqj99HnsfsDothqCf92XRlFaXYcu1LjNjXDWeS/lRjhERUHSZNpLVO3T+FhGcJYvsD3APgYcdH1pDuMTEwxZsdl2L/yCh0bxggs2xKXhLeOj4G809MRmr+IzVFSESyMGkirbXt6jaJ+1/v/LqaIyFSrsbWTfFd/9+wts921Ddzlln2r8RDGL6vK3be+I6PYyHSMCZNpJVyi3OxP3a/2P765vUxrPkwDUREpFwCgQCB7sNwcNQFTGnzNgwEBlLLFpTmYc2FJZhwKAA30i+rMUoiehGTJtJKv936DYVlhWL7J7WdBEN9Qw1ERKQa5kaWWOC9EnuGn0EHR9nrjsU+jcGEQwH49Nwiru1EpAFMmkgrbY/ZLnH/5HaT1RwJkXo0s2uJbUGhWNHza1gb20otJ4QQu2N/xPB9XfHnvd+5thORGjFpIq1zP/M+Tj84Lba/vVN7tHVsq4GIiNRDT6CHEZ6TcHBUNIY2GyezbHpBKhadmoY3jr2Khzn31RQhUd3GpIm0zs5rOyXun9JuipojIdIMO1MHfNLrO2wZdLjax7GcTf4LI/f7YPPVtSiVsKYZESkPkybSKkKhEDuu7RDbb6BngPFtxmsgIiLN6dKgJ34dEYG3On0AY30TqeWKy4uw6dInePVAT/z9OFKNERLVLUyaSKtEp0RLXJtpoMdA1Devr4GIiDTLSN8Yr7Vf+M/aTn1klr2XFY/pYYPxwZn/IbPoqZoiJKo7mDSRVtlzY4/E/ZwATnWdq5U7vuu/D2v8t8LB1FFm2UN3fsHQ3zrj99s/oUJYoaYIiWo/Jk2kNSqEFdh7a6/YfgsjCwQ1C9JARETaRSAQYECTkTgw6gLGes2CAAKpZbOLM7E84m1MDw1CQmasGqMkqr2kr6amZLdv30ZUVBRSUlKQnp6OoqIi2Nvbo169evDy8oKvry/MzMzUFQ5poaiHUUjOSRbbP6z5MJgammogIiLtZGVsg6Xdv8CQZmOxMnIu4p5dl1r28pMojP69J6a0eRuvdVgEUwP+niWqKZUmTVFRUdi8eTP++OMPpKWlyQ7EwAAdO3bEhAkTMGnSJFhbW6syNNJCe25KHpob02qMmiMh0g1t6nXCrmGn8Mutzfjm8qcoKM2TWK5MWIYt177E0Xv78H73tejpGqjmSIlqB5UMz+3cuRNt27ZFjx49sH37djx58gRCoRDm5uZo1KgR2rdvDx8fHzRv3hz16tWDQCBAaWkpLly4gDlz5qBhw4aYNWsWHj58qIrwSAuVV5Tj11u/iu23NrZGYFP+gieSxkDPAJNav4EDoy4gwG2IzLIpeUl489hoLDgxBWkFj9UUIVHtodSkKTw8HJ07d8aUKVNw48YN2NraYtasWfjpp59w+/Zt5OTk4P79+7h06RIiIyNx69YtpKamIisrCydPnsTq1avRrVs3FBQUYMuWLWjevDmWLFmC3NxcZYZJWigiKQKpeali+0d4jYCxgbEGIiLSLU7mDfFlwE/4ut9uOFu4yix7PPEgRv7eHWEZYZwoTqQApSZNffr0weXLlxEYGIjff/8djx8/xg8//IAJEybAw8ND6nEWFhbo3bs33n33XZw9exb37t3DRx99BHNzc6xZswYbNmxQZpikhfbeFJ8ADnBojkhRfo0GYP/I85jWZo7MhwDnleZic/JmTA0bhNvPbqoxQiLdpdSkqX///oiKisLRo0cxbNgwGBrW7MGqbm5uWLZsGR48eIDVq1fDzs5OmWGSlqkQVuBg/EGx/fam9ghwD9BARES6zczQHPO8V2D38NNoX7+rzLLX0v/G2AN+2BD9EQrLCtQUIZFuUupE8KNHjyqzOpiZmWHx4sVKrZO0z98pfyMlN0Vs/7Dmw2CoX7PEm4gAT7tWCBl8FPvjf8KG6OXIKcmSWK5MWIat1zbg2P0D+KD7enR3kb2IJlFdxXWaSOMOxB2QuH+E1wj1BkJUC+kJ9PBKiyk4+Eo0gpqOllk2OTcRr/85Eu+Fz8LTQtl3PBPVRUyaSOMkJU3mhuYcmiNSInvTeljdezO+778fLpZuMsuG3f0Vw37zxr74HZwoTvQCJk2kUfEZ8YjNEF+teIDHAC5oSaQC3V36YP/IKExvMxf60JdaLqckCysi38H00CDcy4pXY4RE2otJE2mUpAngADC8xXD1BkJUh5gYmOKdTh9gXfN1aFuvi8yyl59E4ZXfe+Cby5+iuKxITRESaScmTaRRkobm9AX6fNYckRq4mbohZFAoPui+HhaGVlLLlVWU4ocra/DKgR64mHJGjRESaRcmTaQxqXmpOJ98Xmx/b7fesDW11UBERHWPnkAPo72m4+ArFxHoPlxm2QfZCZh5dCg+OPM/ZBY9VU+ARFpEZUnT6dOnER4eXmXfmTNnxPZR3RV2JwxCCMX2c2iOSP3qmTlhbZ8QbOq3p9oVxQ/d+QXDfuuCQ3d+gVAo/n+YqLZSWdL0zTffYM6cOVX2vfPOO/j2229VdUrSMWF3wiTuH9p8qJojIaJKvRr1x/6R5zG59VvQF0ifKJ5V/AwfnPkfXvtjOB5k31VjhESao7Kk6YsvvsCdO3ewe/duAMCePXtw+/ZtrF27VlWnJB1SWl6K4/eOi+1vXb81Glk30kBERFTJzNAcC7t+gl1DT6KVQweZZS+knMao37tj85UvUFpeoqYIiTRDZUlT48aNsWjRIixfvhwlJSVYtmwZFi1ahEaN+IVIwLmH55BTnCO2f5DHIA1EQ0SSeDm0w84hf+Hdbp/BzNBCarmS8mJsurwKrx7oicupUWqMkEi9VDoR/L333kNRURGCgoJQXFyMJUuWqPJ0pEOkDc0NasakiUib6OvpY0Kr13Fg5Hn4N5L9//NeVjymhg7Eisg5yCnOUk+ARGqk1GfPAYC7uzsEAoHodWZmJk6ePAkLCwu0bNmyStl79+4p+/SkI8ISxJMmK2MrdHftroFoiKg6ThYu2NhvF04mHsGnUYuRViD+vMhK++K3IzzpKBZ3XY0BTUZW+U4g0mVKT5qmTJlS5T/Irl27cOfOHTRo0ADjxo1T9ulIByVlJ+FG2g2x/f2a9OMDeom0XB+3wfB27oVNl1bhl1ubJd4BCwBPC9PwbvgMHEr4Be93X1vto1uIdIHSk6aPPvpItB0bG4tPP/0U33//Pd555x2MGTMGLVq0UPYpScccvXNU4n4OzRHpBgsjK7zn8zkGe4zBish3EP9M/I+gSmeT/8LIfT54veN7mNT6DRjq8Q8j0l0qndM0b948DBkyBK+99hoGDx6MuXPnqvJ0pCOOJkhOmgZ4DFBzJET0MlrX64hfhoVjvvdKmBiYSS1XVF6IDdHLMe5gb1xL+1t9ARIpmcqSpoMHD+LEiRNYuXIlAGDlypU4ceIEDh06pKpTkg4oLS/FyfsnxfZ3cOoAZ0tnDURERC/DQM8AU9u8jd9HRqGHSz+ZZW8/u4lJh/vh03OLkFcifvcskbZTWdL0ww8/YOzYsfDy8gIAeHl5YcKECfjhhx9UdUrSAdEp0cgtyRXb379pfw1EQ0TK0tCyMb4J3Isv/LfBwdRRajkhhNgd+yOG7+uKvxL5RzTpFqXPaap08OBB5ORU/Uti/fr1sLCQvtYH1X5/3ftL4v5+TWX/hUpE2k8gEKB/kxHwaeiPjX9/jF/jtkotm1bwGPNPTEafxkF4z2cNnMwbqjFSoppRWU+ToaEh7O3tq+yzs7ODkZGRqk5JOkBS0mRiYMKlBohqEStjG3zoux47Bv+JpjZeMsuefBCKEfu6YfetH1FeUa6mCIlqRqUTwYlelFeSh6hk8dWCezbqCRMDEw1ERESq1N6xK/YOP423O30IY33p/8fzS3PxadQiTDkyALef3VRjhESKYdKk5bKysvDOO+/Ax8cHTk5OMDY2RsOGDdGnTx/s27dPp54wHvEgAmUVZWL7+zbpq4FoiEgdDPWNMKv9AuwbeQ7dnHvLLHstPRpjD/jhq79XoqisUD0BEilA5UnTZ599hj///BOFhfwPUBMZGRnYunUrzM3NMXz4cCxYsAADBw7EzZs38corr2D27NmaDlFu0uYzMWkiqv0aWTXBDwN+x6d+P8DWxF5quTJhGYJj1uGV331xIeW0GiMkqp7KJoJXWrp0KfT19ZGWlgZTU1NVn67WcXd3R1ZWFgwMqv5T5ebmolu3bvjxxx8xZ84ctGrVSkMRyu+v++JJk52pHdo7tVd/MESkdgKBAIM9xsDXpS/WXfwAh+78IrVsUs49zDo6DMOajccC709gY2KnxkiJJFN5T5OdnR2sra1ha2ur6lPVSvr6+mIJEwBYWlqif//nt+knJCSoOyyFPcl7gmtProntD3APgJ6Ao8REdYmtiT0+6fUdNg88CFdLd5llD97ZhWH7uiA0Ya9OTUeg2knl31bt2rVDTk6ORobn0tLScOTIESxbtgwDBw6Eg4MDBAIBBAIBpk6dqlBdSUlJWLhwIby8vGBubg47Ozt4e3tj7dq1KCgoUM0FyFBUVISTJ09CIBCIPQhZG0la0BLg0BxRXdbN2Q/7Rp7DjHbzYSCQPvCRWfQUS06/hv/9OQrJOYnqC5DoP1Q+PDdjxgycOnUKv/zyC6ZPn67q01Xh6Ch9gTVFhIaGYsKECcjOzhbtKygoQHR0NKKjoxEcHIywsDA0adJEKeeTJCsrCxs2bEBFRQXS0tIQFhaGhw8fYvny5WjWrJnKzqss4YnhEvcHuAeoNxAi0iomBqaY03kZBjYZiY8i5+BG+iWpZc89OomR+33wv45LMKn1GzDQU/lXGFEVKu9pGj9+PPr164dFixbh5k3N3Urq6uqKwMBAhY+LiYnB6NGjkZ2dDQsLC6xatQrnzp3DiRMnMGvWLABAfHw8goKCkJeXp+ywRbKysrBixQqsXLkSP/zwA1JTU/HFF19g+fLlKjunMp1JOiO2z9XKFU1sVZdoEpHu8LRrjZ8GH8MSnzUwM5S+CHJReSG+jF6G8Qf9cTP9ihojJFJD0jR06FC0bNkSpaWl8Pb2xqZNm1BWJn7buSosW7YMhw8fRmpqKpKSkmr0CJe5c+eioKAABgYGOHbsGJYuXQofHx/06dMHmzdvxpo1awAAcXFxWL9+vcQ6XhwWlOcnPDxcrA43NzcIhUKUlZXh/v37+Pjjj/H+++9j1KhRamvPmnqS9wRxGXFi+/3c/CAQCDQQERFpI309fYxr+RoOjDyP3o0Gyiwb9+w6JhwOwJrzS1BQqro/WIlepPK+zSNHjoi+GIVCIebMmYNly5YhKCgI/v7+6NixI1q3bi1xsvPLWrFixUsdHx0dLUpgZsyYAR8fH7EyCxYswLZt2xAbG4sNGzZgyZIlMDQ0rFJm3LhxyM0Vf96aNE5OTlLf09fXh5ubG9577z3o6+tj8eLF+PHHH/G///1P7vrV7cwD8V4mAPBr7KfmSIhIFzhZuGBj31048eAwVkctRnpBqsRyFcIK7Lz5HU4kHsb73dehVyM+w5JUS+VJ07x58xATE4OrV6/i2bNnEAqFyMrKwq5du7Br1y4AgJGREVq1aoWOHTuKfry9vVUdWrUOHDgg2p42bZrEMnp6epg8eTKWLFmCzMxMhIeHo1+/qs9R+/rrr1USX2BgIBYvXozw8HCtTppOP5C81kqvxr3UHAkR6QqBQIC+bkPR1dkPG6M/xt64LVLLPs5PxlvHx6C/+wi82+0zOJgpZz4r0X+pPGlat26daDspKQlXrlyp8pOcnIzi4mJcvnwZV65cwZYtWyAQCLRiyCkiIgIAYG5ujk6dOkkt5+f3b49JZGSkWNKkKikpKQCgkl46ZZKUNDlZOKGZnfZPYCcizbI0ssYHvusQ5PEqVkTOwb2seKll/7z/O849Oon53isxwnMilzMhpVPrt22jRo3QqFEjDBs2TLTv2bNnVZKoy5cv486dO+oMS6rY2FgAgIeHh8zEpEWLFmLHKMvVq1fh7u4Oa2vrKvufPXuGpUuXAgAGDpQ99q9JTwue4kbaDbH9fo05n4mI5NfBsRv2Dj+Dbdc2YvPVtSitKJFYLrckGysi38GRhN1Y5rsB7jaeao6UajONd1HY2dkhICAAAQH/3nquDY9cKSoqQkZGBgDAxcVFZllbW1uYm5sjPz8fDx8+VGocISEhCA4Ohr+/Pxo3bgxzc3M8ePAAoaGhyMvLw6hRozB+/HilnlOZIpIiJO7nfCYiUpSRvjFmd1iMQPcR+PjsHFxKPSe17KXUc3jl9x6Y1X4BpredCyN9YzVGSrWV0pOmU6dOoVevXtDX169xHdrwuJUXJ25bWEi//bVSZdKk7GUHXnnlFWRnZ+P8+fM4c+YMCgoKYGdnhx49emDy5MkYO3ZstT02xcXFKC4uFr3OyckBAJSWlqK0tFSp8f7XqXunJO73aeij8nOrW+X11Lbr0jRdadeKcs1PKVBEZby6FjcANLZ0x4/9D+DgnV1Y//dy5JZkSyxXWlGCby+vxh939+HD7uvRwbGbymPT5XbVZtrSnkpPmgICAmBnZ4dBgwZh6NChGDBggFxJh7YpKioSbRsZGVVb3tj4+V8xyu4l69GjB3r06PFSdaxevVrinYSnTp2CmZnZS9VdnSPxR8T2WelbIfFiIh4IHqj03Jpy/PhxTYdQK7FdVSPp+nlNh1BjHeCGr5ttxJZHWxCRJblXGwDuZd/GtKOD0d++PyY1mAQLA9V/J+lyu2ojTTx5QxKlJ01t27bFtWvXsHPnTvz8888wMjJCQEAAhg4diqFDh8q8nV6bmJiYiLZLSiSPnb+osidHG3rJ/mvJkiWYP3++6HVOTg5cXV3h7+8Pe3vpTxt/WTnFOUiMSRTb38ejD4KCglR2Xk0pLS3F8ePH0a9fP7FlJ6jmdKVdb6XkaDoEhVSUlyHp+nk0atMNevoan6nxUr7uMhgRycfxadRiPM6XPkXiz6d/4lLBFbzb9TP0bTxEJfMqa1O7apOcrExNhwBABUnT1atXkZSUhIMHD+LAgQOIiIhAWFgYjh49ijfeeAOdO3fG8OHDMWzYMHh5eSn79EpjaWkp2pZnyC0/Px+AfEN56mZsbCzqCXuRoaGhSr+Erjy8ggphhdj+3m69tfrL72Wpul3rKm1vV139gtTTN9DZ2F/k13ggujj3xLeXV2Pnze8k/u4BgIzCNCwKnw6/RgPwvs9aOFnInrNaU7WlXbWFtrSlSu7HbNSoEd5++22cOHECaWlp+OmnnzBy5EiYmZnh4sWLeP/999G6dWt4enpi8eLFiIyM1LqnV5uYmMDBwQEAkJycLLNsZmamKGlydXVVeWy64txDyZM0fRv5qjkSIqoLzAwtsLDrKuwaehIt7NvKLHs66Q8M398NP9/8HuUV5WqKkHSdyhexsLGxwYQJE/Drr78iIyMDYWFhmDlzJpycnJCQkIC1a9fCz88PTk5OmDlzJg4dOlRlPpEmVfaEJSQkyFw3Ki7u30eEaHPvmbpJSppMDUzRzrGdBqIhorqipUN77Bp6Egu8V8LEQPq8zYLSPHx+/j1MOhKI28/El0Yh+i+1rvxlZGSEAQMG4IcffsCjR49w/vx5vPfee2jRogXS09OxdetWjBgxAg4ODhgxYgRCQkKQmam5cczKCdj5+fm4dEn6k7dPn/538UZfX/aiAM8fbxCVHCW237uhNwz1tXeIhYhqBwM9A0xp8zb2jzyH7g0DZJa9kX4JYw74YUP0Rygq0/ySN6S9VJ40ffbZZ/jzzz8l3lXm7e2NTz/9FDdv3sSdO3ewZs0adO/eHUVFRTh48CBmzJihskeQyGP48OGi7W3btkksU1FRgR07dgB43qvm7++vjtC03q30W8gpFp8Y2921uwaiIaK6ysXSDd/1/w2f9Q6GrYmD1HLlwnJsvbYBo/Z3x/lH4eoLkHSKypOmpUuXYvDgwdUOuTVt2hQLFy5EREQEUlNTERwcjCFDhqj8lnhZvL290bNnTwDAli1bEBUl3nOybt060Srgc+bM0eqJquokbT4TkyYiUjeBQIBBTV/BoVeiMcJzosyyD3Pv47U/huP9068js+ipmiIkXaHy6eh2dnYAnq+aLS8HBwdMnz4d06dPf6lzR0ZGIiEhQfS6coVv4Pk8pZCQkCrlp06dKlbHxo0b4evri8LCQgQGBmLp0qXw9/dHYWEhdu/ejc2bNwMAPD09sWDBgpeKtzaRljR1c1H94nJERJJYG9tiRc9NCGo6GivPzsODnLtSyx5O2I2Ih8ewqOunGOwxho99IgBqSJratWuHiIgIFBYWqn0No+DgYGzfvl3ie2fPnsXZs2er7JOUNHXo0AF79uzBxIkTkZOTI3re24s8PT0RGhpaZZmCuk5S0tTcvjkczKR3jxMRqYO3cy/8NuIsfoxZi60xG1AmlHyjT1bxM7x/5nUcTtiND32/hKuVu5ojJW2j8uG5GTNmoKysDL/88ouqT6UyQ4YMwbVr1zBv3jx4enrCzMwMNjY26Ny5Mz7//HNcuXIFHh4emg5Ta6Tnp+POM/GHLnNojoi0hbGBCd7q9AH2DD+DtvW6yCx7PiUcI/f7YGvMBpRWaPfjfEi1VJ40jR8/Hv369cOiRYtw8+ZNVZ+uipCQEAiFQrl/ZGncuDHWr1+P+Ph45OfnIzMzE9HR0Vi8eLFG511pI0l3zQFMmohI+zSza4kdQ/7EUp+1MDeUPlpQXF6EDX9/hHEHe+N6uvS7qal2U3nSNHToULRs2RKlpaXw9vbGpk2bZK55RLqPk8CJSJfoCfQwtuVMHBh1AQGNB8sse/vZTUw81BefRb2L/JJcmWWp9lF50nTkyBF89dVXyM/PR2FhIebMmYP69etj0qRJ2Lp1K65evcokqpa5+Oii2D5rY2u0cGihgWiIiOTjaO6ML/vuxJcBP6G+WQOp5YQQYtetHzB8fzeEJx1VY4SkaSpPmubNmwd/f3/R3XNCoRBZWVnYtWsXZs2ahU6dOsHS0hKdO3fGa6+9hu+//x4XL4p/6ZJuqBBW4O+Uv8X2ezf0hp5ArWupEhHVSIDbEBwYdQFjvWZBAOl3zT3Jf4R3jo/DghNTkF6QqsYISVNUfvfcunXrRNtJSUm4cuVKlZ/k5GQUFxfj8uXLuHLlCrZs2QKBQMDeJx0VnxGPXAld1t4NvTUQDRFRzVgYWWFp9y8Q1PRVrDg7FwmZt6SWPZ54EOdTTmFulxUY4TFBjVGSuqn1scGNGjVCo0aNMGzYMNG+Z8+eVUmiLl++jDt3xO+8It0gaWgOALo4y747hYhIG7Vz9MaeYeEIuf41fri6BiXlxRLL5ZbkYOXZeThyZw+m202Am3rDJDVRa9IkiZ2dHQICAhAQ8O+zgSQ9coV0Q3RKtMT97GkiIl1lqG+EWe0XINB9OD4+OxfRjyOklr2Sdh7z0v/GDOMkzOqwEEb6xmqMlFRNKyeZqHsRTFIeST1NLlYuaGApfVIlEZEuaGzdFMEDD2Flz29gbSz9KRdlwjL8EPMFXvm9B/5+fFZqOdI9Wpk0kW4qLivG1dSrYvs5NEdEtYVAIMAwzwk4MOoigpqOllk2MfsOpocFYUXkHOQUZ6knQFIppSZNa9euVfrQWnR0NI4e5S2duuDak2sSV8vl0BwR1Tb2pvWwuvdmfNd/H5wtGsksuy9+O4bv64pj9w9Uu5AyaTelJk2LFy9GkyZN8OWXXyIrK+ul6oqMjMTgwYPRrVs3REdLnidD2oWTwImorvF1CcD+kVGY2uYd6Av0pZbLKHyChSen4u3jY5Gal6zGCEmZlJo0LV26FDk5OVi4cCEaNGiAV155Bfv27UNaWlq1x5aWliI6OhoffvghmjZtCj8/P4SFhaFLly4YPny4MsMkFZE2Cbyzc2c1R0JEpD5mhuaY7/0xdg09iZb27WSWPfPwTwzf3w27bv6A8opyNUVIyqLUu+c++eQT/O9//8PSpUuxa9cu7N+/H7///jsAwNXVFe3atUO9evVgZ2cHY2NjZGZm4tmzZ7h37x5iYmJQUlIC4PkCmE2bNsXKlSsxduxYZYZIKiSpp6m5fXNYm1hrIBoiIvXycmiHHUF/4tu/luKXtD0oLMuXWK6gNA+fnX8XoXd/xfIeG+Fp10rNkVJNKX3JgYYNG2L79u1YvXo1Nm/ejK1btyI5ORlJSUlISkqCQCC+umrlGK+BgQGCgoIwe/Zs9O/fX2JZ0k45xTmIy4gT28/5TERUlxjoGWBo/aF4pfvb+PT8YkQmH5da9nr63xh7wA9T2r6D2e0XwcSAd45rO5Wt0+Ts7IyPPvoIH330EW7cuIEzZ87gwoULSElJQXp6OoqKimBvb4969eqhZcuW6NWrF3x9fWFpKf0p06S9rjy+AiHEJzhyPhMR1UXOFq74JnAv/ri3H5+ffw/PitIllisTlmFLzHocv38Ay3w3wNu5l5ojJUWoZXHL1q1bo3Xr1njjjTfUcTrSgCupVyTu53wmIqqrBAIBBjYdhe4ufbD+4of4/fZOqWWTcu5h5tGhGN5sAhZ0/UTmOlCkOVyniZTi8uPLYvv0BHpo69hWA9EQEWkPa2NbrOi5CcEDD6GRVROZZQ/c+RnDfvNG2N3fuDyBFlLbY1TOnj2LQ4cO4d69ewAAR0dHdOjQAYMGDUKDBlwtWtdJ6mlqbt8c5kbmGoiGiEj7eDv3wm8jzmLz1bUIubYRZULJD6Z/VpSO98Jn4kjCHrzffS0aWjZWc6QkjcqTpoqKCkydOhU///yzaJ9QKBRN8hYIBHj11VexYsUKeHp6qjocUoHC0kLEpseK7e/YoKMGoiEi0l4mBqZ4p/OHGNBkBD6KnIMb6Zeklo1MPo4R+33wdqf3Ma7lbBjoafxxsXWeyofn1qxZg507d0IoFMLCwgKBgYGYOnUqBg8ejHr16qGiogJ79uxBhw4dqiRWpDuup11HuVB8vZEOTh00EA0RkfbztGuNnwYfw3vdPoeZoYXUckVlBfjiwvuYeLgv4p5eU2OEJInKk6bt27dDIBCgT58+uH//Po4ePYqtW7fi4MGDSE1NxcmTJ9G/f38UFhZi8uTJ2LRpk6pDIiWTNJ8JYE8TEZEs+nr6GN9qNg6MPA+/RgNklr2VcRXjDvrjy4vLUVhWoKYI6b9UnjTdv38fABAcHAw7Ozux93v37o2jR4/i+++/h0AgwPz583Hjxg1Vh0VKdOWx5DvnOjRgTxMRUXWcLFzwVd9fsLbPdjiYOkotVy4sx7brGzFqf3dEPTqlxgipksqTJjMzM1hYWMDNzU1muddeew3z5s1DWVkZ1q1bp+qwSIkup4r3NLnbuMPGxEb9wRAR6SCBQIBA92E4MOoCRjWfIrNscm4iZv8xAktPz0Zm0VM1RUiAGpKmZs2aIT8/HwUF1XcnLliwAABw4sQJVYdFSlJaXorrT66L7efQHBGR4qyMbbC8x0ZsHRQKN+tmMsseSdiD4fu8cSRhD5cnUBOVJ01Dhw5FRUUFQkJCqi3r5OQEKysrpKdLXjmVtE9sRiyKy4vF9nMSOBFRzXVu4Itfh0dgdofFMNAzlFous+gplp6ejdf/GInknET1BVhHqTxpmjNnDtzd3bF06VJcvXpVZtm8vDzk5ubC0VH6mC5pF04CJyJSDWMDE7zZcSn2Dj+D9vW7yiwblXIKI/f7YNu1r1BWIXn9J3p5Kk+ahg0bhk6dOiEnJwd+fn74+uuvUVJSIrHsmjVrIBQKMWzYMFWHRUrCSeBERKrlYeuFkMFH8X73dTA3lP581qLyQnwZvQzjD/rjVsZV9QVYh6h8paxTp05BIBBAIBAgLy8Pc+fOxYoVKzB48GB07twZDg4OSE9Px9GjR/Hnn3+iTZs2+Pjjj1UdFimJpJXAG1g0gJOFkwaiISKqnfQEehjjNQO9Gw3EZ1GLceLBEall455dx/hDfTCx1f/wRselMDPkkxmUReVJ04oVK3DlyhVcvnwZSUlJAIBnz55hx44d+Omnn6qUtbGxwcyZM3H79m20bdsWxsbGqg6PXoJQKMS1J+KLrbV3aq/+YIiI6gBHc2d82XcnTiQexuqoxUgreCyxXIWwAjtufIO/Eg/hA98v0cOlr5ojrZ1UnjR9+OGHou3MzExcvnwZly9fFiVSCQkJqKioEL0/d+5cAIC+vj6aN2+O9u3bo0OHDmjfvj369Omj6nBJAQ9zHiK7OFtsfzvHdhqIhoio7ghwGwJv517YGP0x9sZtkVouJe8h3vjzFQxq+ioWdf0U9qb11Bhl7aPWB9nY2toiICAAAQEBon35+fm4evVqlWTq1q1bKCsrw82bN3Hz5k3s2rULAoEAZWWc3KZNJPUyAUBbx7ZqjoSIqO6xNLLGB77rEOTxKj6OnIu7WXFSy4bd/RWRD49jYddPMKzZBNHzX0kxGn/6n7m5OXx9feHr6yvaV1JSgmvXrol6oy5dusRVwrWQpPWZAKCNYxs1R0JEVHd1cOyGPcNPY+u1Dfjx6jqUVki+2SqnJAvLIt7CkYS9WNZjAxpZNVFzpLpP40mTJEZGRujcuTM6d+4s2ldeLv5AWNKsa2niPU2GeoZobt9cA9EQEdVdRvrGeL3Du+jvPgIrIufg8pMoqWUvPj6DUfu7Y3aHxZjS5m0YylgHiqpS+ZIDyqKvr6/pEOg/JA3PtazXEob6/A9IRKQJ7jae2BoUimW+G2FpZCW1XHF5Eb76+2OMPeCHa2l/qzFC3aYzSRNpl6KyIsRnxIvt53wmIiLN0hPo4ZUWU3Bg1EX0c5O97uGdzFuYdLgfPot6F/kluWqKUHcxaaIaiU2PRblQfMiUSRMRkXaoZ+aEdQHbsbHvLjiaN5RaTgghdt36ASP2++B00h9qjFD3MGmiGuGdc0REusG/8SAcGHke41u+BgGk3zWXmp+Mt4+PxaKT05BR8ESNEeoOJk1UI9KSpjb1eeccEZG2MTeyxHs+a7BjyDF42LaUWfbP+79j2D5v/Ba3HRXCCjVFqBuYNFGNSLpzzsHMgY9PISLSYu3qd8Ge4afxdqcPYaQv/akbuSXZ+PjsHMwIG4z7WXfUGKF2Y9JENSJpjaa2jm25YBoRkZYz1DPErPYLsG/EOXRp0FNm2Uup5/DK77744coalJZLXv+pLmHSRAp7kvcET/LFx7vb1ud8JiIiXdHYuimCBx7Cip5fw8rIRmq50ooSfHP5U4w+4IeYJxfVF6AWYtJECrueJnklcE4CJyLSLQKBACM8J+HgKxcxoMkomWXvZsVi8pH+WHVuIfJKctQUoXZh0kQKu5Em+ZE2fHwKEZFusjetjzX+W/BN4F40MHeRWk4IIfbEBmP4vm44mXhEjRFqByZNpLBb6bfE9gkgQMt6su/IICIi7dbTNRC/jzqPSa3egJ5AeoqQVpCCuScmYt5fE5GW/1iNEWoWkyZS2M30m2L73GzcYGZopoFoiIhImcwMLbCo26fYOeQvNLdrLbPsiQdHMHxfV+yN3Vonlidg0kQKEQqFEnuaWtVvpYFoiIhIVVrX64hdw05hbpcVMNY3kVourzQHn5ybj2mhg3A3M06NEaofkyZSyOO8x8gqyhLb39KBQ3NERLWNoZ4hpredg/0jo9DNubfMsleenMerB3ri28urUVJerJ4A1YxJk45wc3ODQCCQ+PP666+rLQ5JvUwAe5qIiGozVyt3/DDgd3zS6zvYGNtJLVdWUYrvr3yOV3/viUup59QYoXoYaDoAkp+1tTXmzp0rtr9z585qi+Fmmvh8JgCcBE5EVMsJBAIMbTYOPVz6Ye2FpThyd6/Usvezb2Na6CC80nwq5nb5CFbGNuoLVIWYNOkQGxsbfPTRRxqNQVpPk5eDl5ojISIiTbAzdcCnvTcjyGMMVp6dh5S8JKllf4sPQXjSUbznswb93Ibq/FMjODxHCpF255y5kbkGoiEiIk3xdQnA/pFRmNrmHegL9KWWyyh8goUnp2DOX+ORmpesxgiVr9YnTWlpaThy5AiWLVuGgQMHwsHBQTQXaOrUqQrVlZSUhIULF8LLywvm5uaws7ODt7c31q5di4KCAtVcwAuKi4uxfft2fPrpp/juu+8QExOj8nO+SOqdc/U4n4mIqC4yMzTHfO+PsWvoSXjZt5NZNjzpKIbv74Zfbm1GeUW5miJUrlo/POfo6KiUekJDQzFhwgRkZ2eL9hUUFCA6OhrR0dEIDg5GWFgYmjRpopTzSZKamiqW6A0YMAA//fQTHBwcVHZe0fnzUpFZlCm2n/OZiIjqNi+Hdvh56Ansuvk9Nl3+FEVlkjsSCkrzsDpqMUITfsWyHhvgaadbf3TX+p6mF7m6uiIwMFDh42JiYjB69GhkZ2fDwsICq1atwrlz53DixAnMmjULABAfH4+goCDk5eUpO2wAwPTp0xEeHo709HTk5OTg/PnzGDhwIP744w8MHToUQqFQJed9kdQ759jTRERU5xnoGWBym7ewf+Q5dG8YILPstfRojD3gh6///gTFZUVqivDl1fqkadmyZTh8+DBSU1ORlJSEH374QeE65s6di4KCAhgYGODYsWNYunQpfHx80KdPH2zevBlr1qwBAMTFxWH9+vUS63hxWFCen/DwcLHr8PPzg4ODAywtLdG1a1ccOXIEPXr0QFRUFMLCwhS+LkVJms8EsKeJiIj+5WLphu/6/4bVvX+ErYn0UZAyYRl+jFmLV373RfTjCDVGWHO1fnhuxYoVL3V8dHS0KIGZMWMGfHx8xMosWLAA27ZtQ2xsLDZs2IAlS5bA0NCwSplx48YhNzdX7vM6OTlVW0ZPTw/Tpk1DZGQkzp49i6CgILnrrwmpd87V451zRET0L4FAgKCmr8K3YQDWXfwAB+/sklr2Qc5dzAgbghGekzDf+2NYG9uqMVLF1Pqk6WUdOHBAtD1t2jSJZfT09DB58mQsWbIEmZmZCA8PR79+/aqU+frrr1USX+VcJnVMRJfU09TYujEsjCxUfm4iItI9NiZ2WNnr2+fLE0TOxcPc+1LL/n77J5xO+gPv+XyO/u4jtHJ5glo/PPeyIiKedxmam5ujU6dOUsv5+fmJtiMjI1UeV6ULFy4AeL5iuCpJu3OOQ3NERFSdbs5+2DfyHGa0nSdzeYJnRelYfGo63jo2Bim50td/0hQmTdWIjY0FAHh4eMDAQHrHXIsWLcSOUZZbt24hKytLbH9kZCTWr18PY2NjjBw5Uqnn/K+Mggw8K3wmtp9JExERycPEwBRzuizH7mHhaO3QUWbZiORjGLHfBz/d+Farlidg0iRDUVERMjIyAAAuLi4yy9ra2sLc/PkCjw8fPlRqHHv37oWzszOGDBmCt99+GwsXLsSAAQPQq1cvlJaWYtOmTWjUqJFSz/lf8U/jJe5v4dBC4n4iIiJJmtu3wU9DjuPdbp/B1ED6wsiFZfn44sJSTDzcF3cyJc+pVTfOaZLhxYnbFhbVz9sxNzdHfn6+0pcd8Pf3R2xsLC5fvozTp0+jqKgIjo6OGDNmDObNmwdvb2+lnk+S+AzJSVNz++YqPzcREdUu+nr6mNDqdfRpHIRV5xbizMM/pZa9mXEFM44OUWN00jFpkqGo6N+1I4yMjKotb2xsDAAoLCxUahx+fn5V5kwpqri4GMXFxaLXOTk5AIDS0lKUlpbKVcetNMlZfhPrJnLXUdtVtgPbQ7l0pV0ryss0HYJCKuPVtbi1HdtVMY6mDbCxz04cSzyINReW4mlRmsRyFcIKNUcmGZMmGUxMTETbJSUl1ZavTExMTU1VFlNNrF69WuLSC6dOnYKZmZlcdUTcE19Dw0LfAtHh0Vp5h4MmHT9+XNMh1EpsV9VIun5e0yHUSmxXxTSHAzZ6rMf2lO04/kx7/68zaZLB0tJStC3PkFt+fj4A+Yby1GnJkiWYP3++6HVOTg5cXV3h7+8Pe3t7uepY9P0isX2tnFqpfG0oXVJaWorjx4+jX79+Yut0Uc3pSrveSsnRdAgKqSgvQ9L182jUphv09PlVoCxs15fzBQYg+nEkPolagAc5dzUdjhj+i8pgYmICBwcHZGRkIDlZ9pOZMzMzRUmTq6urOsKTm7GxsWjo8EWGhoZyfQmVlpfifpb42hotHFpo9ZeYpsjbrqQYbW9XXf2C1NM30NnYtRnbtea6uvTGbyPO4seYtdgaswFlQu0Z6uTdc9Xw8nq+2nVCQgLKyqT/w8XFxYkdU1vczbyLsgrxa+edc0REpArGBiZ4q9MH2DP8DNrW66LpcESYNFWjR48eAJ4PvV26dElqudOnT4u2fX19VR6XOvHOOSIi0oRmdi2xffAfmNf55R6JpixMmqoxfPhw0fa2bdsklqmoqMCOHTsAADY2NvD391dHaGrDNZqIiEhT9PX0Mar5ZE2HAYBJU7W8vb3Rs2dPAMCWLVsQFRUlVmbdunWiVcDnzJmj1fMuaiIuI05sn75AH03tmmogGiIiIs2o9bPUIiMjkZCQIHpducI38HyeUkhISJXyU6dOFatj48aN8PX1RWFhIQIDA7F06VL4+/ujsLAQu3fvxubNmwEAnp6eWLBggUquQ5Mk9TS527rDSL/6tauIiIhqi1qfNAUHB2P79u0S3zt79izOnj1bZZ+kpKlDhw7Ys2cPJk6ciJycHCxdulSsjKenJ0JDQ6ssU1BbSJrTxKE5IiKqazg8J6chQ4bg2rVrmDdvHjw9PWFmZgYbGxt07twZn3/+Oa5cuQIPDw9Nh6l0GQUZeFr4VGw/J4ETEVFdU+t7mkJCQsSG4GqqcePGWL9+PdavX6+U+nQB75wjIiJ6jj1NJBPvnCMiInqOSRPJJLWnyYE9TUREVLcwaSKZEjITxPZZG1ujnlk9DURDRESkOUyaSKY7T++I7Wtm3wwCgUAD0RAREWkOkyaSSigUIuGZeE+Th13tu0uQiIioOkyaSKqU3BQUlhWK7W9m10wD0RAREWkWkyaSSlIvE8CeJiIiqpuYNJFUd56Jz2cC2NNERER1E5Mmkoo9TURERP9i0kRSSeppsja2hoOZgwaiISIi0iwmTSSVtDvnuNwAERHVRUyaSCJpyw00s+d8JiIiqpuYNJFEj/Meo6C0QGy/hy3nMxERUd3EpIkkkrQSOMCeJiIiqruYNJFEvHOOiIioKiZNJBHXaCIiIqqKSRNJJKmnycrYissNEBFRncWkiSSS1NPUzK4ZlxsgIqI6i0kTiZG23ADnMxERUV3GpInEpOalSl5ugEkTERHVYUyaSMy9zHsS9ze1barmSIiIiLQHkyYSIzVpsmPSREREdReTJhIjLWlqYttEzZEQERFpDyZNJOZelnjSZKRvBGdLZw1EQ0REpB2YNJGY+5n3xfa527hDT8CPCxER1V38FiQxkobn3G3dNRAJERGR9mDSRFUUlRXhUe4jsf1NbDifiYiI6jYmTVRFYlaixP2cBE5ERHUdkyaqgnfOERERScakiapg0kRERCQZkyaqQtKdcwAnghMRETFpoiokrdFkb2oPK2MrDURDRESkPZg0URWShuc4NEdERMSkiV4gFAqZNBEREUnBpIlEMgoykFeSJ7afSRMRERGTJnoB75wjIiKSjkkTidzPknznHJMmIiIiJk30Amk9Te42XG6AiIiISROJSEqa9AX6cLV21UA0RERE2oVJE4lIGp5rZN0IBnoGGoiGiIhIuzBpIpEHWQ/E9nElcCIioueYNBEAoEJYgaTsJLH9ja0bayAaIiIi7cOkiQAAj3Mfo7SiVGy/m42b+oMhIiLSQkyaCACQmJUocT97moiIiJ5j0kQAgAfZ4vOZAPY0ERERVWLSRAAkTwIHgMY27GkiIiICmDTRPyQNz+kJ9NDQsqH6gyEiItJCTJq0XEhICAQCgcyfgICAlz6PpOE5FysXGOobvnTdREREtQFXLdRy7du3x/LlyyW+99tvv+HmzZvo37//S59HUk8TJ4ETERH9i0mTlmvfvj3at28vtr+kpASbNm2CgYEBpkyZ8lLnEAqFEtdo4iRwIiKif3F4Tkf9/vvvePr0KQYPHgxHR8eXqiu9IB2FZYVi+9nTRERE9K9anTSlpaXhyJEjWLZsGQYOHAgHBwfRPKCpU6cqVFdSUhIWLlwILy8vmJubw87ODt7e3li7di0KCgpUcwEybNmyBQAwc+bMl65L2hpN7GkiIiL6V60ennvZHphKoaGhmDBhArKzs0X7CgoKEB0djejoaAQHByMsLAxNmjRRyvmq8+DBA5w4cQINGzbEgAEDXr4+LjdARERUrVrd0/QiV1dXBAYGKnxcTEwMRo8ejezsbFhYWGDVqlU4d+4cTpw4gVmzZgEA4uPjERQUhLy8PGWHLdG2bdtQUVGBadOmQV9f/6Xr42rgRERE1avVPU3Lli1Dly5d0KVLFzg6OiIxMRHu7u4K1TF37lwUFBTAwMAAx44dg4+Pj+i9Pn36oFmzZli8eDHi4uKwfv16LFu2TKwOBwcHPH36VO5znjp1Cr1795b4XkVFBbZt2waBQIDp06crdC3SSFsNvJF1I6XUT0REVBvU6qRpxYoVL3V8dHQ0wsPDAQAzZsyokjBVWrBgAbZt24bY2Fhs2LABS5YsgaFh1bWNxo0bh9zcXLnP6+TkJPW948ePIykpCQEBAQongNJI6mlqYNEAxgbGSqmfiIioNqjVSdPLOnDggGh72rRpEsvo6elh8uTJWLJkCTIzMxEeHo5+/fpVKfP1118rLSZlTgCvJKmniZPAiYiIqqozc5pqIiIiAgBgbm6OTp06SS3n5+cn2o6MjFRZPE+fPsXBgwdhZ2eHESNGKKVOoVAocSI4J4ETERFVxaRJhtjYWACAh4cHDAykd8q1aNFC7BhV+Omnn1BSUoKJEyfC2Fg5Q2eZRZnILREfOnSzdlNK/URERLUFkyYpioqKkJGRAQBwcXGRWdbW1hbm5uYAgIcPH6osJpUMzXG5ASIiIrlwTpMUL07ctrCwqLa8ubk58vPzVbbswMWLF3Hjxg14e3ujTZs2Ch1bXFyM4uJi0evK9aaePXuG60+vA0Xix9jCVqE7/ggoLS1FQUEBnj59KnYzANWcrrRrTpb8N3tog4ryMhQUFCAnKxN6+vwqUBa2q2rkZmcCeD6lRJP4LypFUdG/mYSRkVG15SuHywoLxR9Hogze3t41/rCsXr1a4p2Enp6eUo8Z+9nYGp2LiIhIVZ4+fQpra2uNnZ9JkxQmJiai7ZKSkmrLV/bkmJqaqiymmlqyZAnmz58vep2VlYXGjRsjKSlJ5R++Ll26IDo6WuXHVldW1vuS3qvJvpycHLi6uuLhw4ewsrKSK+6aYruqhq62q6T9bFfF3me71rysOto1OzsbjRo1gp2dnVwxqwqTJiksLS1F2/IMueXn5wOQbyhP3YyNjSVOHLe2tlb5f2p9ff0an0ORY6srK+t9Se+9zD4rKyu2q5T32K7ylVW0XSXtZ7sq9j7bteZl1dmuenqanYrNieBSmJiYwMHBAQCQnJwss2xmZqYoaXJ1dVV5bLrkzTffVMux1ZWV9b6k915mnzqwXVVDV9tV0n62q2Lvs11rXra2tassAqGmZ1Wp0YuPUZkyZQpCQkJklu/VqxciIiJgbm6OrKwsqcsOREVFoXv37gCeP7rlZVciV7WcnBxYW1sjOztb5X8J1SVsV9Vgu6oG21U12K6qoS3typ4mGXr06AHg+dDbpUuXpJY7ffq0aNvX11flcb0sY2NjLF++XGlrPdFzbFfVYLuqBttVNdiuqqEt7cqeJhkuXryIrl27AgBmz56N77//XqxMRUUFWrdujdjYWNjY2CAtLU2rb4smIiKimmFPkwze3t7o2bMngOcLS0ZFRYmVWbdunWgV8Dlz5jBhIiIiqqVqddIUGRmJkJAQ0c9vv/0mei8hIaHKe9J6nTZu3AhTU1OUlZUhMDAQq1evxvnz53Hq1CnMnj0bixcvBvB8zaMFCxao47K01qNHj7BhwwYEBgaiUaNGMDIygpOTE0aNGoULFy5oOjydtnPnTsyePRudO3eGsbExBAJBtT2l9Fx0dDQGDRokWrnf29sbu3bt0nRYOo2fR+Xj70/VyMrKwjvvvAMfHx84OTnB2NgYDRs2RJ8+fbBv3z7F1z8U1mJTpkwRApD7R5pDhw4JrayspB7n6ekpvHPnjhqvTDu9++67QgDCpk2bCqdPny587733hKNGjRLq6+sL9fT0hHv27NF0iDqrcePGQgBCBwcH0fa2bds0HZbWO3XqlNDIyEhoYWEhnDlzpnDBggVCd3d3IQDhqlWrNB2ezuLnUfn4+1M17ty5IzQ3NxcGBAQIZ8+eLVyyZIlwxowZwvr16wsBCGfNmqVQfUya5EiahEKhMDExUThv3jyhp6en0MzMTGhjYyPs3Lmz8PPPPxfm5+er6Yq02759+4RnzpwR23/mzBmhoaGh0M7OTlhUVKSByHTf8ePHhYmJiUKhUChcvXo1v6TkUFpaKmzatKnQ2NhYePnyZdH+nJwcYatWrYQGBgbC27dvazBC3cXPo/Lx96dqlJWVCUtLS8X25+TkCFu2bCkEILxx44bc9dXq4bmQkBAInyeGcv3I0rhxY6xfvx7x8fHIz89HZmYmoqOjsXjxYpiZmanpirTbyJEjRXPAXtSzZ0/4+/s/f9bd9esaiEz39e3bF40b8yHKijh58iTu3r2L8ePHo0OHDqL9lpaW+PDDD1FWVoZt27ZpMELdxc+j8vH3p2ro6+tLXC7I0tIS/fv3B/B8uo68anXSpEvS0tJw5MgRLFu2DAMHDoSDgwMEAgEEAgGmTp2qUF1JSUlYuHAhvLy8YG5uDjs7O3h7e2Pt2rUoKChQzQVUo3KCvLS1rlSltrerttKGdg8PDwcABAYGir1Xue/F5UJ0gTa0a22k7e2qqd+fL0ub27WoqAgnT56EQCBAy5Yt5T/wpfu+SCkgY9hwypQpctdz5MgRobW1tdS6mjdvLrx7967qLkSCBw8eCI2NjYVOTk7CsrIytZ67NrarLgyHaEO7v/LKK0IAwr///lvi+w4ODsJ69erV5PI0Rhva9b904fNYHW1s10qa/P35srSpXTMzM4XLly8Xfvjhh8LZs2cLXV1dhQCEy5cvV+ia2NOkhVxdXSX+dVydmJgYjB49GtnZ2bCwsMCqVatw7tw5nDhxArNmzQIAxMfHIygoSK7n6SlDaWkpJk2ahOLiYqxZswb6+vpqOa8ktalddYmm2j07OxsApD6U2srKSlRGF/HzrBra1K7a9PvzZWm6XbOysrBixQqsXLkSP/zwA1JTU/HFF19g+fLligWkUIpFKrNs2TLh4cOHhampqUKhUCi8f/++whl57969hQCEBgYGwnPnzom9v2bNGlGdK1askFiHvb29QpPnT506JTWe8vJy4cSJE2t0h4Ky1MZ21YW/7LWh3fv16ycEIPXO1iZNmgiNjIzkvygtoA3t+l+68Hmsjja2qzb8/nxZ2tiuZWVlwvv37wtXr14tNDIyEo4YMULiRHFpmDRpKUU/XBcvXhSVnz17tsQy5eXlQi8vLyEAoa2trbCkpESszFtvvSWcMmWK3D+xsbESz1VRUSGcPn26EIBw4sSJwvLycoWuX1V0vV2FQt38ktJEu9fG4bn/0tTn+UW6+HmsjqbbVVt/f74sTbfrf1UmXN9++63cx+jWrDKS6sCBA6LtadOmSSyjp6eHyZMnY8mSJcjMzER4eDj69etXpczXX3/90rFUVFRg5syZ2LZtG8aNG4eQkBDo6enmSLA2tWtdoox2b9asGQDgzp076NSpU5VjMzMzkZGRIXrQdl2hrM8zVaXMdq1Nvz9flqo/r4GBgVi8eDHCw8Pxv//9T65j6ua/RC0UEREBADA3Nxf7gniRn5+faDsyMlLpcbz4H37MmDH46aefdHocXlvata5RRrtXvnfs2DGx4yr3vXh8XcDPs2ooq11r2+/Pl6Xqz2tKSgoAxe5KZNJUS1Q+/87Dw0PmB6BFixZixyhLRUUFZsyYgW3btuHVV1/Fzp07df4/vDa0a12kjHYPCAhAkyZNsGvXLly9elW0Pzc3FytXroSBgYHCtz3rOn6eVUMZ7Vobf3++LGW069WrVyXe8PHs2TMsXboUADBw4EC5Y+LwXC1QVFSEjIwMAICLi4vMspXP38rPz8fDhw+VGsfHH3+MkJAQWFhYwNPTE5988olYmeHDh6N9+/ZKPa+qaEu7AkBwcLDoL6jKBe6Cg4NFaxENHz4cw4cPV/p5NUFZ7W5gYIDg4GD0798fPXv2xLhx42BlZYX9+/fj/v37+OSTT+Dp6amy69A2yvw816XPY3WU1a617ffny1JWu4aEhCA4OBj+/v5o3LgxzM3N8eDBA4SGhiIvLw+jRo3C+PHj5Y6LSVMtkJubK9q2sLCotnzlh0vZtxMnJiYCAPLy8rBq1SqJZdzc3HTmP722tCvwvMt5+/btVfadPXsWZ8+eBfC8XWvLl5Qy293f3x+RkZFYvnw59u7di5KSErRq1QorV67EhAkTlBq3tlNmu9alz2N1lNWute3358tSVru+8soryM7Oxvnz53HmzBkUFBTAzs4OPXr0wOTJkzF27FgIBAK542LSVAsUFRWJto2MjKotb2xsDAAoLCxUahwhISG16knn2tKuQO1rW1mU3e7e3t44evSocoLTYcps17r0eayOstqVbVqVstq1R48e6NGjh9Li4pymWsDExES0XVJSUm354uJiAICpqanKYqoN2K6awXZXDbararBdVUNb25VJUy1gaWkp2pZnaCg/Px+AfF2edRnbVTPY7qrBdlUNtqtqaGu7MmmqBUxMTODg4AAASE5Ollk2MzNT9OFydXVVeWy6jO2qGWx31WC7qgbbVTW0tV2ZNNUSXl5eAICEhASUlZVJLRcXFyd2DEnHdtUMtrtqsF1Vg+2qGtrYrkyaaonKiW75+fm4dOmS1HKnT58Wbfv6+qo8Ll3HdtUMtrtqsF1Vg+2qGtrYrkyaaokXb+/dtm2bxDIVFRXYsWMHAMDGxgb+/v7qCE2nsV01g+2uGmxX1WC7qoY2tiuTplrC29sbPXv2BABs2bIFUVFRYmXWrVsnWi11zpw5MDQ0VGuMuojtqhlsd9Vgu6oG21U1tLFdBUKhUKjSM5BcIiMjkZCQIHqdkZGBRYsWAXje3Thz5swq5SU9/uHKlSvw9fVFYWEhLCwssHTpUvj7+6OwsBC7d+/G5s2bAQCenp74+++/q9ydUFuxXTWD7a4abFfVYLuqRq1sVyFphSlTpggByP0jzaFDh4RWVlZSj/P09BTeuXNHjVemWWxXzWC7qwbbVTXYrqpRG9uVw3O1zJAhQ3Dt2jXMmzcPnp6eMDMzg42NDTp37ozPP/8cV65cgYeHh6bD1DlsV81gu6sG21U12K6qoU3tyuE5IiIiIjmwp4mIiIhIDkyaiIiIiOTApImIiIhIDkyaiIiIiOTApImIiIhIDkyaiIiIiOTApImIiIhIDkyaiIiIiOTApImIiIhIDkyaiIiIiOTApImIiIhIDkyaiIiIiOTApImIiIhIDkyaiIgU8OjRIwgEAggEAkRHR6vsPG5ubpg6darK6icixTFpIiJSwJEjRwAATk5O6Ny5s4ajISJ1YtJERKSAw4cPAwAGDx4MgUCglDrDwsLw9OnTasvduHEDV65cUco5iUhxTJqIiORUUFCAkydPAgCGDBmilDpzcnIwduxYtGjRAiEhIVLPu2TJEnTs2BHz5s1TynmJSHFMmoiI5PTXX3+hsLAQJiYm6Nu3r1LqtLKywsmTJ9GqVStMmzYNvXv3RlxcnOj9sLAwtGrVCmvWrMGkSZPwyy+/KOW8RKQ4Jk1EVCclJCSIJnT/8ssvEAqF+PnnnxEYGAhHR0fo6emhR48eVY6pnM/Up08fmJmZvXR9lTp37ozw8HAcPHgQT548Qbt27fD48WPs27cPQUFB8PT0xNWrV7FlyxY0aNBANQ1CRNUy0HQARESacPXqVdG2k5MT/Pz8EBERUaVMmzZtRNtCoRChoaEAJA/NKVqfJEOHDkVgYCACAwMRERGBkpISLFq0CGvWrJH3sohIhZg0EVGdFBMTI9p+++23cevWLYwbNw7jxo2Ds7MzEhMTUa9ePVGZS5cuISUlBcDzSeAvW58koaGhWLRoEe7evQsjIyMYGRnhiy++wI0bN/DFF1+gVatWL3vZRPQSmDQRUZ30Ys9QQkICDhw4gKFDh4r2derUqUr5yrvm2rdvDxcXl5eu77/HLly4ECdOnICfnx/27duHgQMHonfv3nj11Vfx1ltvoV27dpgxYwY+/vhjODo6Knq5RKQEnNNERHXSiz1DX331VZUER5LK+UzS7ppTtL5KOTk56NWrF2JiYrB161aEh4fDy8tL9H5QUBBu3ryJhQsXYtu2bRgzZoxc9RKR8gmEQqFQ00EQEanTs2fPYG9vDwDo2LEj/v77b5lrLj169EjUu3Tx4kV06dLlper7r7CwMHTt2lVUB/B8RfDevXtXWYbgxo0bKC0tRYcOHeSum4iUh8NzRFTnvNgr9L///a/aBKe6VcAVre+/Bg0aJFe51q1bK1QvESkXh+eIqM55cf7RgAEDqi1fOZ8pKChIYkKkaH1EpJvY00REdU5lz5Czs7PESd0vKiwsrHYVcEXqk1diYqJS6iEi5WFPExHVOZU9Q/LMDZJnFXBF6iMi3cWkiYjqlNLSUsTGxgKQL8mpHJrr06cPzM3NX7o+ItJdTJqIqE65desWSkpKAFSf5FS3Crii9RGRbmPSRER1yot3urVv315m2epWAVe0PiLSbUyaiKhOqZx/ZG1tDXd3d5llK5cakLYKuKL1EZFuY9JERHVKZc9Q+/btq11PqXI+k7ShOUXrIyLdxqSJiOqUF5McWR49eoQrV64AkD9pIqLajes0EVGdkpGRIVe5I0eOQCgUSl0FXNH6iEj3saeJiEiCyvlM0lYBJ6K6hz1NREQS9OzZE506dcKwYcM0HQoRaQmBUCgUajoIIiIiIm3H4TkiIiIiOTBpIiIiIpIDkyYiIiIiOTBpIiIiIpIDkyYiIiIiOTBpIiIiIpIDkyYiIiIiOTBpIiIiIpIDkyYiIiIiOTBpIiIiIpIDkyYiIiIiOTBpIiIiIpIDkyYiIiIiOTBpIiIiIpIDkyYdsXPnTsyePRudO3eGsbExBAIBQkJCNB0WERFRnWGg6QBIPh988AEePHgABwcHNGjQAA8ePNB0SERERHUKe5p0RHBwMBITE5Geno7XX39d0+EQERHVOexp0hF9+/bVdAhERER1GnuaqpGWloYjR45g2bJlGDhwIBwcHCAQCCAQCDB16lSF6kpKSsLChQvh5eUFc3Nz2NnZwdvbG2vXrkVBQYFqLoCIiIiUgj1N1XB0dFRKPaGhoZgwYQKys7NF+woKChAdHY3o6GgEBwcjLCwMTZo0Ucr5iIiISLnY06QAV1dXBAYGKnxcTEwMRo8ejezsbFhYWGDVqlU4d+4cTpw4gVmzZgEA4uPjERQUhLy8PGWHTURERErAnqZqLFu2DF26dEGXLl3g6OiIxMREuLu7K1TH3LlzUVBQAAMDAxw7dgw+Pj6i9/r06YNmzZph8eLFiIuLw/r167Fs2TJlXwYRERG9JPY0VWPFihUYPHhwjYfpoqOjER4eDgCYMWNGlYSp0oIFC+Dl5QUA2LBhA0pLS2scLxEREakGkyYVO3DggGh72rRpEsvo6elh8uTJAIDMzExRkkVERETag0mTikVERAAAzM3N0alTJ6nl/Pz8RNuRkZEqj4uIiIgUw6RJxWJjYwEAHh4eMDCQPoWsRYsWYscQERGR9uBEcBUqKipCRkYGAMDFxUVmWVtbW5ibmyM/Px8PHz4Uez84OFjUA3X9+nXRvsqhvOHDh2P48OHKC56IiIiqYNKkQrm5uaJtCwuLastXJk2Slh2IjIzE9u3bq+w7e/Yszp49CwBwc3Nj0kRERKRCTJpUqKioSLRtZGRUbXljY2MAQGFhodh7ISEhCAkJqVEcxcXFKC4uFr2uqKjAs2fPYG9vD4FAUKM6iYiI1EUoFCI3NxfOzs7Q09PczCImTSpkYmIi2i4pKam2fGViY2pqqtQ4Vq9ejRUrVii1TiIiInV7+PBhtdNdVIlJkwpZWlqKtuVZ6Ts/Px+AfEN5iliyZAnmz58vep2dnY1GjRrhaORlWFrbKvVcVDtVlJch+VY0XFp2gZ4+f20AQIsGltUXquNKS0tx6tQp+Pv7w9DQUNPhkA6Q9pnJzc2Fu7t7le9VTeBvPxUyMTGBg4MDMjIykJycLLNsZmamKGlydXVVahzGxsaiob8XWVrbwsqGSRNVr6K8DGZmZrCysWXS9A97e2tNh6D1SktLYWZmBnt7eyZNJBdpn5nKbU1PKeGSAypWudJ3QkICysrKpJaLi4sTO0bZvvnmG7Rs2RJdunRRSf1ERES1GZMmFevRoweA50Nvly5dklru9OnTom1fX1+VxPLmm2/i1q1biI6OVkn9REREtRmTJhV7cRmAbdu2SSxTUVGBHTt2AABsbGzg7++vjtCIiIhIAUyaVMzb2xs9e/YEAGzZsgVRUVFiZdatWydaBXzOnDkc+yciItJCnNFZjcjISCQkJIheV67wDTyfp/TftZOmTp0qVsfGjRvh6+uLwsJCBAYGYunSpfD390dhYSF2796NzZs3AwA8PT2xYMEClVwH8HxO0zfffIPy8nKVnYOIiKi2EgiFQqGmg9BmU6dOFVuJWxZpzXn48GFMnDgROTk5Et/39PREaGgoPDw8ahSnInJycmBtbY3I6/d59xzJpaK8DIlXI+HWvgfvnvtHGxfePVed0tJShIWFYdCgQexBJ7lI+8xUfm9lZ2fDyspKY/FxeE5NhgwZgmvXrmHevHnw9PSEmZkZbGxs0LlzZ3z++ee4cuWKWhImIiIiqhn+yViNl3l8yX81btwY69evx/r165VSHxEREakPe5rqEK7TREREVHNMmuoQrtNERFS7vPXWWxAIBDA3N8fjx4/F3hcIBKIfZfHx8YFAIECrVq1kLtpcGzFpIiIi0kHXrl3D999/DwCYN28eGjRooJbzrlmzBgBw69YtfP3112o5p7Zg0kRERKSDFi1ahPLyclhYWKh0uZr/6tmzJ3r37g0A+OSTT5Cdna22c2sakyYiIiIdExkZiWPHjgEAZs2aBVtb9S4f89577wEAnj17VqdubmLSVIdwIjgRUe3w2WefAXg+Z+mNN95Q+/kDAwNFy+Rs2rQJBQUFao9BE5g01SGcCE5EpPtu376NsLAwAICfn59G1vgTCASYMWMGgOe9TT/99JPaY9AEJk1EREQ6ZNu2baKnT4wZM0ZjcYwePVq0vXXrVo3FoU5MmoiIiHTIrl27RNvDhg1T+PhLly7htddeQ/PmzWFhYQFbW1t07twZq1atUmhSd5MmTdC2bVsAwMWLF3Hnzh2FY9E1TJqIiIh0xLVr15CUlAQA8PLyUniZgY8//hje3t748ccfcfv2beTn5yMrKwuXLl3CBx98AC8vL5w5c0bu+vz9/UXbR44cUSgWXcSkqQ7hRHAiIt12/Phx0XaPHj0UOvarr77C8uXLUVFRgaZNm2L8+PGYNm0avL29RWUeP36MQYMG4eLFi3LV2bNnT9F25d18tRmfPVeHvPnmm3jzzTdFT4smIiLdcuHCBdF25dCYvBYtWgQTExP8+OOPmDhxoli9Y8aMwYMHD5Cfn4/Jkyfj6tWrMDExkVnnizG8GFttxZ4mIiIiHXHt2jXRdosWLRQ6tqSkBCEhIWIJEwB07doVx44dg5mZGQAgPj5ersndTZs2haGhIQAgMzNTNHRYWzFpIiIi0gFCoRAPHjwQvXZxcVHo+F69esm8287T0xPz5s0Tvf7xxx+rrVNPT6/KvKr79+8rFJOuYdJERESkA7Kzs1FUVCR6bW9vr9DxkydPrrbMlClTRNsxMTHIzMys9hgHBwfRdmpqqkIx6RomTURERDogPz+/ymtTU1OFju/WrVu1ZZo1ayZKxoRCIa5evVrtMS/G8d8YaxsmTURERDpIIBAoVL5Ro0ZylXN1dRVtp6enV1u+cqHNuoBJUx3CJQeIiHSXubl5ldeKPu+tcpK3IufJzc2ttvyLQ4b/jbG2YdJUh/DZc0REusva2rrKEgAZGRkKHS9vkvXiEJulpWW15V/sjVJ0sU1dw6SJiIhIBwgEAjRu3Fj0Ojk5WaHj5V0O4OHDh6LtFyd5S1JRUYHHjx+LXru5uSkUk65h0kRERKQj2rVrJ9qOj49X6NioqKhqy9y5cwdPnz4F8DxJ69Chg8zyd+/eRVlZGQDA1tZW7nlTuopJExERkY548ZEnMTExCh37008/VVsmJCREtN2uXTvY2trKLP/iYptdu3ZVKB5dxKSJiIhIR/Tr10+0HRkZqdCxZ86cwZ49e6S+f+fOHWzYsEH0eubMmdXWGRERIdoODAxUKB5dxKSJiIhIR7Rt21Y0BBYXF1dlPlF1jIyMMHXqVOzcuVPsvYsXL6Jfv36iyeLNmjXDjBkzqq3z1KlTou3BgwfLHYuuYtJERESkQyZMmCDaPnDggNzHffHFFygqKsKkSZPg4eGBSZMmYcaMGejWrRu6du0qekSLmZkZduzYUe3Deu/fvy8anuvSpQuaNWum+MXoGCZNREREOmTatGmihS1lDbf91zvvvIPly5dDIBDg7t272LlzJ7Zu3YoLFy6Iyjg5OSE0NFSu1cP37t0r2p4+fboCV6C7mDTVYVPCBmHthfcR8fAY8kuqX8CMiIg0r1mzZggKCgIAnD59Gnfu3JH72I8++ghRUVGYNm0aPDw8YGZmBmtra3Ts2BErV65EbGwsevfuXW09QqEQW7ZsAfD8rjl5nmtXGxhoOgBSn2+++QbffPMNysvLAQB3M2Nx90Ysdtz4BgYCA7Su1wnezj3R1dkP7ep7w0jfWMMRExGRJO+99x6OHDkCAPj222/x5ZdfSiwn6REnXbt2fek73Y4fPy5K1t566y25VxvXdQJhXXpoDAEAcnJyYG1tDbwHQMqQtbG+CTo4dkNXZz94O/dCS/v20NfTV2ucpD0qysuQeDUSbu17QE+ff2sBQBsXa02HoPVKS0sRFhaGQYMGwdDQUNPh1DoDBgzAn3/+CXNzcyQlJcHOzk5t5+7Tpw9OnToFW1tb3L9///l3ihJI+8xUfm9lZ2fDyspKKeeqCf72I4mKy4twPiUc51PCAQCWRlbo7NQD3s690NXZD01tWij8sEgiIlKeNWvW4K+//kJ+fj7WrVuHVatWqeW8kZGRorvmPvzwQ6UlTLqAc5pILrklOTiVFIbPz7+Hkft90OeX5nj31Ezsj9+B5NxETYdHRFTntG3bFq+//joAYMOGDQotP/AyFi9eDADw8vLC22+/rZZzagv2NNVh1sa2yEZmjY59WpiGo/d+w9F7vwEAGlo2RtcGfv/0RPWCvWl9ZYZKREQSbNq0CZs2bVLrOc+dO6fW82kTJk112OFRf+NxeTIuPj6DCylncCn1HArL8qs/UIJHuQ+wP3cH9t/eAQBoauOFrv8M5XVu4AtLo7rTfUtERLUTk6Y6TE+gBy+HdvByaIcpbd5GaXkJbmRcxoWU07iYcgYxadEorSipUd13s2JxNysWu279AD2BHlo6dEBXZz90bdAL7R27wsTAVMlXQ0REpFpMmkjEUN8IHRy7oYNjN7ze4V0UlhXgSur5f3qiTuNWxlUIofjNlhXCCtxIv4Qb6ZewJWY9jPSN0a6+N7o2eN4T1bJeBxjq8c4aIiLSbkyaSCpTAzN0d+mD7i59AAA5xVn4+3EkLjw+jYspEbibFVejekvKixH9OALRjyOw6fIqmBtaopNTd3R17gXvBr3QzK4V9AS8R4GIiLQLkyaSm5WxDfq4DUYft+cPZUwvSMXFlDOinqiUvIc1qje/NBdnHv6JMw//BADYmtjDu0Ev0fIGrpbuXN6AiIg0jkkT1Vg9MycEeYxGkMdoCIVCJOcm4kLKGVxMOY0Lj88gsyijRvVmFj3Fn/d/x5/3fwcANDB3ESVQ3g16ob55A2VeBhERkVyYNJFSCAQCuFq5w9XKHa+0mAKhUIg7mbeeTyp/fAZ/Pz6L/NKaPd/ucX4yDt7ZhYN3dgEA3K09RUsbdGnQE9bGtsq8FCIiIomYNNUh/332nCoJBAJ42rWCp10rTGr9BsoqynAz4woupjwfyruadgEl5cU1qvt+9m3cz76NPbHBEECAFvZtn9+Z5+yHDo7dYGZoruSrISIiYtJUp7z55pt48803/332nBoZ6BmgXf0uaFe/C2a1X4CiskLEpF38ZzjvDG5mXEa5UPFkTgghYp/GIPZpDEKufwUDPUO0rddZ9My8tvU6w1DfSAVXREREdQ2TJtIIEwNTUe8QAOSWZONS6jlRT9SdzFs1qresohSXn0Th8pMofHflM5gYmKGjo88/5+qF5nZt+OBhIiKqESZNpBUsjazRu9FA9G40EADwtDAd0Y8jRAttPsy9X6N6i8oKcO7RCZx7dAIAYGVkgy7OPUVrRLlZN+OdeUREJBcmTaSV7E3rYUCTkRjQZCQAICU3SbQ+1IWU08gofFKjenNKsnAi8TBOJB4GANQ3awDvBj1FvV5OFi5KuwYiIqpdmDSRTnC2bIQRlpMwwnMShEIh7mXFi9aHin4cidyS7BrVm1bwGEfu7sWRu3sBAI2smoiWNujSoCfsTB2UeRlERKTDmDSRzhEIBGhq2wJNbVtgXMvXUF5Rjrin13Ah5TQupJzGlSfnUVReWKO6k3LuISnnHn6N2wYAaG7XGt7/DOV1cuoOcyNLZV4KERHpECZNpPP09fTRql4HtKrXAdPbzUVJeTGupUXjwuPnd+ZdT/sbZcKyGtUd/+wG4p/dwE83v4W+QB+t63VC138W2mxX3xtG+sZKvhoiItJWTJp0RHR0NJYvX46oqCiUlJSgVatWmDt3LsaPH6/p0LSOkb4xOjfogc4NeuDNjkuRX5KLy0/O/zOp/DTinl2vUb3lwnLEpF1ETNpFbL66Fib6pujo1B1dnf3QzdkPze3b8Jl5RES1GJMmHRAeHo7+/fvDyMgIY8eOhbW1Nfbv348JEyYgMTERS5cu1XSIWs3cyBI9Xfuhp2s/AM8f0xL9OPL58gaPT+NBdkKN6i0qL6xyZ56Nsd0/E8p7o1tDP7hYuinrEoiISAswadJyZWVlmDlzJgQCAc6cOYMOHToAAJYvXw4fHx8sX74cr776Kpo1a6bhSHWHrYk9At2HIdB9GAAgNf+RaH2oCylnkFaQUqN6s4qfVXlmXkPLxujm3BvdnHvD27kXbE3slXYNRESkfkyatNzJkydx9+5dTJs2TZQwAYClpSU+/PBDjB07Ftu2bcOnn36qwSh1m5N5QwxtNg5Dm42DUCjEg5y7oknl0Y8jkF2cWaN6H+U+wL747dgXvx0ARI976ebcGx2dfGBqYKbMyyAiIhVj0iRDWloaLl68iIsXLyI6OhrR0dF4+vQpAGDKlCkICQmRu66kpCR89dVXCA0NRVJSEoyNjeHh4YHRo0fjjTfegJmZ5C/Q8PBwAEBgYKDYe5X7Tp8+rdiFkVQCgQBu1h5ws/bAGK8ZqBBWIP7p9X+WNziDS6nnUFiWX6O6455eQ9zTa9h+/WsY6hmhvaM3ujr3RldnP7Ry6AADPf53JCLSZvwtLYOjo6NS6gkNDcWECROQnf3vWkIFBQWiRCw4OBhhYWFo0qSJ2LF37twBAInDb7a2tnBwcBCVIeXTE+jBy6EdvBzaYUqbt1FaXoLr6ZdwPiUcF1JO41padI2emVdaUYLox5GIfhyJTZc+gYWhFbo06IFuDZ8P53GlciIi7cOkSU6urq7w8vLCsWPHFDouJiYGo0ePRkFBASwsLLBkyRL4+/ujsLAQu3fvxo8//oj4+HgEBQUhOjoaFhYWVY6vTLSkPWDXysoKycnJNbsoUpihvhE6Ovmgo5MP3ui4BPklubiUeg7nU8JxPuU0Emr4zLy80hycSgrDqaQwAM9XKq8cyuvq7If65g2UeRlERFQDTJpkWLZsGbp06YIuXbrA0dERiYmJcHd3V6iOuXPnoqCgAAYGBjh27Bh8fHxE7/Xp0wfNmjXD4sWLERcXh/Xr12PZsmXKvgxSIXMjS/Rq1B+9GvUHAGQUPMGFx2dw4dHzJCo1v2YJbVrBYxxO2I3DCbsBAE1tWvyzPlRvdG7gC0sjyUk0ERGpDpMmGVasWPFSx0dHR4vmJM2YMaNKwlRpwYIF2LZtG2JjY7FhwwYsWbIEhoaGovcre5heHNp7UU5OjtReKFI/BzNHBDV9FUFNXxVNKj//KPyf5+adqfHjXu5mxeFuVhx23dosWmSz2z/Py2tbvwsX2SQiUgMmTSp04MAB0fa0adMkltHT08PkyZOxZMkSZGZmIjw8HP369RO9XzmX6c6dO+jUqVOVYzMzM5GRkYHu3bsrP3h6aS9OKh/bcibKK8oR+zRGNB/qypPzKCkvVrjeFxfZ/OHqFzAxMEMnp+7o9s9wXjO7Vlxkk4hIBZg0qVBERAQAwNzcXCzheZGfn59oOzIyskrS5Ofnh9WrV+PYsWMYO3ZsleMq51e9eDxpL309fbSu1xGt63XEzHbzUVRWiKtPLoiSqFsZVyGEUOF6i8oKcDb5L5xN/gsAYGvigK4NeqFrw97o5uyHhpaNlX0pRER1EpMmFYqNjQUAeHh4wMBAelO3aNFC7JhKAQEBaNKkCXbt2oV33nkH7du3BwDk5uZi5cqVMDAwwNSpU5UeO6meiYHp87vlGvYGAGQXZ+JiyhmcTzmNCynhSMq5V6N6M4sy8Mf9/fjj/n4AgKulO7o1fD6h3LtBL9iY2CnrEoiI6hQmTSpSVFSEjIwMAICLi4vMsra2tjA3N0d+fj4ePnxY5T0DAwMEBwejf//+6NmzJ8aNGwcrKyvs378f9+/fxyeffAJPT0+VXQepj7WxLfq5D0O/f1YqT8lNwoXHp3H+0WmcTwlHZlFGjep9mHsfD+Pu49e4bRBAgBb2bdHNuTd8Gvqjg2M3GBuYKPMyiIhqLSZNKpKbmyva/u8yApJUJk15eXli7/n7+yMyMhLLly/H3r17RQ/sXblyJSZMmFBt3cXFxSgu/nfuTE5ODgCgorwMFeVl8lwOaYCTmTOGNR2HYU3HoUJYgYTM2Od35j0+jUupUTVaZFMIIWKfxiD2aQy2Xd8IY30TdHT0gc8/j3tpZttS4vpQlZ8Tfl7+VVpaqukQtF5lG7GtSF7SPjPa8hli0qQiRUVFom0jI6NqyxsbP7/7qbCwUOL73t7eOHr0aI1iWb16tcQ7AZNvRUtdiZy0jxGAnmiDng5tUGo3G7cLbuNa7jVcy7uG+Px4VKBC4TqLy4sQlXIKUSmnAAC2BrZoa9kW7S3bo51lO9gZVh3KS7p+XhmXUiskXtV0BLrj+PHjmg6BdMx/PzMFBQUaiqQqJk0qYmLy75BHSUlJteUre4JMTU2VHsuSJUswf/580eucnBy4urrCpWUXWNnYKv18pB7N4I+gf7bzSnJx+ck5nE85g4uPzyAhK1bmsdJklmXidOZpnM58/mieZrYtny9t4NQL9dL10KydH/T0+WsDAFo6W2k6BK1XWlqK48ePo1+/flWWUiGSRtpnpnKERNP4209FLC0tRduShtz+Kz//+VCLPEN5ijI2Nhb1ZL1IT9+AX4C1hJWpLXq7BaG32/M0Kr0g9Z9J5c8X2XyS/6hG9d7JvIU7mbfw083vYCAwQKf07vBp2Ac+Df3R3L5NnV7agEmA/AwNDdlepJD/fma05fPDb0wVMTExgYODAzIyMqp9zElmZqYoaXJ1dVVHeFTL1TNzQpDHaAR5jK6yyOb5lFOIfhyB3BLF/2orE5b9M6fqDDb8/RFsTRz+mVDeG90a+sPJvKEKroSISHswaVIhLy8vREREICEhAWVlZVKXHYiLi6tyjKp88803+Oabb1BervgDZkl3/XeRzbKKMtzMuIKoRycR9Sgc19Iu1uihw5lFGTh67zccvfcbAKCJTXP4NPSHj7M/OjfwhZmh8ntNiYg0iUmTCvXo0QMRERHIz8/HpUuX0LVrV4nlTp8+Ldr29fVVWTxvvvkm3nzzTT56pY4z0DNAu/pd0K5+F7ze4V3kleQg+nEkoh49nxD+IDuhRvXey4rHvax4/HzzexjoGaJ9fW90a+iP7g37wMu+HfT19JV8JURE6sWkSYWGDx+O1atXAwC2bdsmMWmqqKjAjh07AAA2Njbw9/dXa4xEFkZW8G88CP6NBwF4vj5UVEo4oh6dxIWU08guzlS4zrKKUvydehZ/p57FpkufwNrYFl2d/dDN2R/dG/rD2bKRsi+DiEjlmDSpkLe3N3r27ImIiAhs2bIFU6ZMEXto77p160SrgM+ZM0elk904PEfycLZshFHNJ2NU88mi5+WdSz6BU/EHEF94G2UViq+Xkl2ciWP3D+DY/QMAgMZWTf+ZUN4b3g16wdzIUnYFRERagEmTDJGRkUhI+HeoonKFbwBISEhASEhIlfKSHmeyceNG+Pr6orCwEIGBgVi6dCn8/f1RWFiI3bt3Y/PmzQAAT09PLFiwQCXXUYnDc6SoyufltbRri74VXVC/VXtcTrvwfG2nR6dwLyu+RvU+yLmLBzl3sTv2RxjoGaKDY1d0bxgAX5cANLdrI3GBTSIiTRMIhULFnxBaR0ydOhXbt2+Xu7y0pjx8+DAmTpwodZ0JT09PhIaGwsPDo0ZxKqoyaYq8fp/rNJFcKsrLkHg1Em7te1RZpiI1/xHOPzqFqH/uzMssevrS53IwdYRPQ3/4uvSFT0N/2JrYv3SdqtDGhX94VKe0tBRhYWEYNGiQ1twyTtpN2mem8nsrOzsbVlaaWyONPU1qMGTIEFy7dg0bN25EaGgokpOTYWRkBA8PD7z66qt46623uDI36SQn84YY7jkRwz0nokJYgfin10UTyi+nRqG0ovqFXf8ro/AJDifsxuGE3RBAgFb1OsK3YR/4uvRF63qdYKDHX1tEpBnsaaqD2NNEipLW0yRLYVkBLqdG/bO0wSncybz10nFYGlmjm3Nv+LoEoLtLgEbXhmJPU/XY00SKYk8TaQ1OBCd1MjUwg6/L83lKwPNVys8/en5XXlRKOJ4WpilcZ25JNo4nHsTxxIMAgKY2XvB1CUAPl77o4NgNxgYm1dRARFRzTJrqEE4EJ02qZ+aEIc3GYkizsRAKhbj97AbOPjqJs8l/4cqT8zW6K+9uVizuZsVix41NMNE3RZcGPUW9UI2tmnJCOREpFZMmIlI7gUCA5vZt0Ny+Daa3nYP8klxcfByBc49OIjL5OB7lPlC4zqLyQkQkH0NE8jEAQEPLxvBt2Be+Ln24rAERKQWTJiLSOHMjS9ECm0KhEEk593Du0QmcTT6Bi48jUFRWoHCdj3IfYG/cFuyN2wIDPUN0cuqOni790NO1P9ysPdgLRUQKY9JERFpFIBCgsXVTNLZuinEtX0NJeTEuPzmPs8l/4WzyCSTUYEJ5WUUpLqScxoWU01h78QO4WLqhp2s/9HAJRJcGPWBiYKqCKyGi2oZJUx3CieCki4z0jdHN2Q/dnP2wwHslUvMfIerRSZxNPoGoR6eQW5KtcJ3JuYn45daP+OXWjzDRN4W3cy/0cOmHnq790NCysQqugohqAyZNdQgnglNt4GTeECM8J2GE5ySUVZThZvplRD563gt1M/0yhFBsFZWi8kKcefgnzjz8E4gCmtg0Rw+XfujlGogOjt1gqG+koishIl3DpImIdJaBngHaOXqjnaM33uy4FJlFT3H+UTjOPvoL55JPIqPwicJ13suKx72seOy4sQnmhpbo1rA3err0Qw+Xfqhv3kAFV0FEuoJJExHVGrYm9hjYdBQGNh0FoVCI+GfXEZn8FyIeHkdM2gVUCCsUqi+/NBcnEg/jROJhAEAL+7bo6RKIXq6BaOncB/p6+qq4DCLSUkyaiKhWEggEaGHfFi3s22Jmu/nILs5E1KNTOPPwT5xN/qtGz8mLe3oNcU+v4ceYtZh/sh6CPIMw1HMo+jXtBwsjCxVcBRFpEyZNdQgnglNdZm1siwFNRmJAk5GoEFbgZsYVRDw8hoiHx3Az44rC9aUXpCPkaghCrobASN8Ifdz7YIjnEAzxHAJXa1cVXAERaRqfPVcH8dlzpKiaPHtOlzwtTENk8l+IfHgc5x6dQG5JzkvV186xHYZ4DsHQ5kPRybkT9AR6SopUt/DZc6QoPnuOiEjL2ZvWx7Bm4zGs2XiUVZQhJu2iqBeqJg8ajnkSg5gnMfgk4hM4WThhcLPBGNJ8CPo26QszQzMVXAERqQOTJiKiFxjoGaCTU3d0cuqOuV0+Qmpe8j+TyY/hfMppFJblK1Rfal4qgq8EI/hKMEwMTBDgHvB8GK/5EDhbOqvoKohIFZg0ERHJ4GThgldaTMUrLaaiuKwI0amROJ30B849+hMPcx4qVFdRWRFC74Qi9E4oXg99Hd1cumF48+EY4TUCnvaeKroCIlIWJk1ERHIyNjBBD5e+6OHSF60bbkbMkxgcjj+Mw7cPIzolWuH6ziefx/nk83jvxP/bu/OwqMr+DeD3sG+yiYoG4oIoLuQCJgIqLiipaZkLuYSpmZn78oaW+5KmvqZZbgUuJS4p5VaYioJijSagghIqIpYpioBsspzfH/6YV5oBBjyzMHN/rovrHc55zjnf8X2auTnL83yM1vVaywJUp4adODcekRZiaCIiqgGJRIL2ju3R3rE9Pu3+Kf7O+RtH/zyKw8mHceLmCeQX51drf4kPE5H4MBErYlbAydpJFqD8GvvB2JA3URNpA4YmPcIhB4hUp2GdhhjfcTzGdxyP/KJ8nLx9EodvHMaRP4/gr5y/qrWv9Ox0fCn9El9Kv4SdmR0GthyIN1u9iYDmAbyRnEiDGJr0COeeI1IPc2NzDHAbgAFuAyAIAv74+w8cTn5+Ge+Pv/+o1r4yCzKxM34ndsbvhLmROfq69sWbrd7EALcBsDe3V9E7ICJFVBqaMjIycO/ePTx8+BCPHj2Cubk56tWrh3r16qFZs2YwMNDPsUuISH9IJBJ0atQJnRp1wqIei5CenY4fr/+IiBsRiEqNQnFpsdL7yi/OR8T1CERcj4ChxBA9mvTA0NZD8ab7m6hvWV+F74KIAJFDU05ODn788UdERUUhOjoaKSkpFba1tLREly5d4Ofnh/79+6Njx45ilkJEpJWcrJ0wufNkTO48GZn5mTiSfAQRNyLwc8rPyCvKU3o/JUIJTt4+iZO3T+LDYx+iu0t3DG09FG+5v4UGVg1U+A6I9JcoI4JfunQJX3zxBX744QcUFBQAAJTZ7YtPh7Rs2RKTJ09GcHAwLC0tX7YkqgRHBKfq0vURwWuinZO4l7jzivJw4uYJRNyIwE83fsLj/Mc12o+BxADdXLrJApSjlaOodVYHRwSn6tL2EcFfKjRdunQJn3zyCSIjIwH8Lyg1bNgQXl5e6NSpE+rXrw97e3vY2dkhPz8fjx8/RmZmJpKTkyGVSpGQkICioqLnxUgksLe3x5w5czBt2jSYmpqK8Bbp3xiaqLoYmuSJHZpeVFxajJi0GBxKOoRD1w9VezyoMhJIZAFqSOshag9QDE1UXTobmsaOHYtdu3ahtLQUANCxY0eMHDkSQ4YMQePGjZXez7Nnz3D27Fl8//33OHToELKysiCRSNC4cWPs2rULvr6+NSmPKsHQRNXF0CRPlaHpRWU3kkdcj8Ch64dw7eG1Gu1HAgn8XPyeByj3IWhYp6HIlcpjaKLq0vbQVOM7sXfs2AEjIyNMmDAB169fx8WLFzFjxoxqBSYAMDExQe/evfHtt9/i/v372LlzJ1q2bIk7d+7g1KlTNS2PiEgnlN1IvrTnUlz98CqSP0rGqt6r4NXIq1r7ESDg7J2zmHJ8Cl5Z9wp67uiJbZe21fgyIJE+qnFomjRpElJSUrBlyxa4uYkz/L+pqSlGjRqFa9euITw8HC1atBBlv0REuqJF3RaY6zMXv0/4Hben3cbnfT5H51c6V2sfAgScTj2N94+8D8c1jnhjzxvYc2UPcp9Vb149In1T4/PsmzZtErOOciQSCYYNG6ay/esrDm5JpFua2DbB7K6zMbvrbNx5cgcHEg9gf+J+/HbvN6X3UVRaJBtDysLYAoNaDkJQ2yD0de0LE0MTFVZPVPtwoCQ9MnnyZCQmJkIqrf4cWUSk3VxsXTCr6yxcGH8Bd6bfwdqAteji1KVa+8grysOeq3vwRvgbcFzjiPcPv4/Tt0+jVChVUdVEtYvooalfv35YsmQJsrOzxd41EREpobFNY8z0nonYcbFIm56GdQHr4O3kXa19ZBZkYtsf29BzZ080Wd8E807OQ9LDJBVVTFQ7iB6aIiMjsXjxYqSnp4u9ayIiqiZnG2fM8J6B8+POI216Gtb0WYNODTtVax93s+9iZcxKtP6qNTpv64wvf/8SGXkZKqqYSHvx8hwRkZ5wtnHGrK6zcPH9i7jx0Q0s6r4ILeu2rNY+pH9JMeX4FDRc2xCDwwfjYNJBFBYXqqhiIu3C0EREpIfc6rphYY+FSJqchD/e/wOzvWfDydpJ6e2LS4vx440fMWTfEDRc2xAfHv0Qv6X/ptRsEES1lVaEpuLiYtn0K0REpD4SiQQdGnbA5wGf4870OzgbfBYfdPoAdc3rKr2PzIJMfH3xa3T5pgvcN7nj83Of45+n/6iwaiLN0IrQdOPGDdSpUwdt27bVdClERHrLQGIAPxc/fD3ga/w9628cDjqMYW2GwdRQ+Smtbjy6gbm/zoXTf50w7IdhuJR9CSWlHOaEdIPKQtN///tf7Nq1C/Hx8Xj27FmlbfPz81FSUoKkJD6ZQUSkDYwNjTHAbQD2vr0X92ffx9YBW+HbWPlprYpLixFxIwJLby1Fi00tsOD0AqQ+SVVdwURq8FIT9ipiYGAAiURSbpmhoSHc3NzQrl07tGvXDh4eHmjTpg1cXFwAALNmzcIXX3wBGxsbZGZmilkOKcC556i6OPecPHXNPadtbj6+id0Ju7EzYSduZd6q1rYSSNC7WW+M7zgeg1oOgqkRJ2Wn8rR97jmVhSaJRCKbzFd2sH+FqX+3CwgIwPHjx8UshxRgaKLqYmiSp6+hqYwgCDh/9zx2xu/E3mt7kVWYVa3t65rXxWiP0ZjoORGtHFqpqEqqbbQ9NKns8tylS5cQHx+PXbt2Yc6cOejbty8cHR0hCILsp7S0FCUlJRAEAXXq1MHy5ctVVQ4REYlIIpHAp7EPtgzcgvuz7yN8SDj6NOuj9PaP8h9h/W/r4b7JHb129sKBxAMoKilSYcVEL09lfzIaGxujdevWaNeuHUaOHClb/vjxYyQkJCApKQl3795FcXExXFxcMGTIEDg6OqqqHCIiUhEzIzMMbzscw9sOx+3M2wiNC8W3l7/FvZx7Sm1/6vYpnLp9Cg2tGuL9Tu9jQscJeMX6FRVXTVR9Krs8d+XKFbRu3VrMXdNLenHC3uTkZF6eI6Xx8pw8fb88V5WS0hIcSz6GFT+vwMWciyguLVZ6W0OJIQa1GoRJnpPQq2kvuVs7SHfp7eU50j6csJeI1MXQwBD9mvfDx00/xu2PbmN179VKjz5eIpTgYNJB9NnVB+6b3PG19GvkPstVccVEVWNoIiIilWpg1QBzfOYgaXISosdGY8yrY2BmZKbUtjce3cCHxz6E03+dMPfEXKRlpam4WqKKiR6ajh49ik8++QS2trZi75qIiGoxiUQC38a+2DF4B+7NvIe1AWvhau+q1LZPCp7g8/Ofo9kXzTB0/1DEpMVwyhZSO9FDU2BgIBYvXoxGjRqJvWsiItIR9ub2mOk9Ezc+uoHIUZEY3GowDCRVfyWVCCU4kHgAfqF+8Nrmhd0Ju/GspPIBlInEwstzRESkMQYSA/Rp3geHhh9C6rRUfNrtUzhaKfck9aW/L2H0odFovqE51sWuQ05hjoqrJX3H0ERERFrB2cYZS/yXIG16GvYM2YMuTl2U2i49Ox2zImeh8frGmH9yPicLJpVhaCIiIq1ibGiMEW1HIHZcLGLHxWJE2xEwMqh6qIsnBU+wImYFXNa74IMjH+DPR3+qoVrSJwxNtcTu3bsxceJEeHp6wtTUFBKJBGFhYZoui4hIpbo4dcGeIXtwe9pthPiGwN7cvsptCksKseXSFrT8siWG7h+Ki39dVEOlpA8YmmqJTz75BFu3bsWdO3fQsGFDTZdDRKRWTtZOWNFrBe7OuIutA7aidb2qB08WIOBA4gF4bfPC69+9jgvpF9RQKemyGoWm7OzsSn8n8W3fvh2pqal4+PAhPvjgA02XQ0SkERbGFpjQaQKuTrqKI0FH0M2lm1LbHU85Du9vvBGwKwAxaTEqrpJ0VbVD0927d+Hq6opHjx4BADIyMuDq6or09HTRi6P/6d27N1xcXDRdBhGRVpBIJOjv1h9ngs8gdlws3mz1JiSoerqVE7dOwC/UDz139MSZ1DNqqJR0SbVDk7OzM958800sWbIEALBkyRK8+eabcHJyEr04MTx48ABHjhzBggULEBgYCAcHB0gkEkgkEgQHB1drX2lpaZg9ezbc3d1haWkJe3t7dO7cGWvWrEFeXp5q3gAREVWqi1MXHBx+EEmTkzCh4wSYGJpUuc3p1NPosaMHuod1x8lbJzlQJimlRjNvfvbZZ/Dw8EDfvn1x6NAhXLlyRey6RNOgQQNR9nP06FGMHDkSWVlZsmV5eXmQSqWQSqXYvn07jh07hmbNmolyPCIiqp6WDi2xdeBWLO6xGBt+24CvLn6F7MLKbx85e+cseu/qjW4u3bCy10p0de6qpmqpNqpWaCo7uwQATZs2xZtvvokuXbpgw4YNsuULFiwQrzqROTs7w93dHZGRkdXaLj4+HsOGDUNeXh6srKwQEhICf39/5OfnIzw8HNu2bcONGzfQv39/SKVSWFlZqegdEBFRVRrWaYiVvVdirs9cbPhtA9b/th5PCp5Uus3ZO2fh860PBrgNwPKey+HRwEM9xVKtUq3Lc7dv35b95ObmoqioCE+fPpUtS01NVVGZNbdgwQIcPnwY9+/fR1paGrZs2VLtfUyfPh15eXkwMjJCZGQk5s2bB29vb/Ts2RNbt27F6tWrAQDXr1/HunXrFO7jxcuCyvxERUW9zNsmItJ7duZ2WNhjIVKnpWKZ/zKlhis4knwE7Te3x8iDI3Hz8U01VEm1SbXONIWGhgIACgoK0LZtW3z99ddYs2YNNm/eDFNTU5UU+LIWL178UttLpVJZgBk3bhy8vb3l2syaNQuhoaFISkrC+vXrERISAmNj43JtgoKCkJOj/BD/jo7KTSNARESVszGzwfxu8zH1tanYJN2EtbFrkZGXUWF7AQK+v/I99l3bhwkdJ+DTbp+iYR0O9UI1vKdp+fLl6NKlCyZOnIjo6GgsW7YMS5cuFbs2rRARESF7PXbsWIVtDAwMMGbMGISEhCAzMxNRUVHo06dPuTYbN25UZZlERFSFOqZ18LHvx/io80fYfHEzPj//OR7kPqiwfXFpMb6++DXC4sIw7bVpCPELgbWptRorJm1ToyEHNmzYgBUrVgAAli1bhg0bNujskAPR0dEAAEtLS3Tq1KnCdt27d5e9jonhGCBERNrKysQKs7vOxq2pt7Ci5wrYmNpU2j6/OB+fnfsMrhtcsfXSVpSUlqipUtI2NRpy4OLFi2jcuDEAoEmTJrh48aLWDjnwspKSkgAArq6uMDKq+MRcq1at5LYhIiLtZWliiRC/ENyadgv/8fkPzI3MK23/MO8hJh6ZiA5bOuDkrZNqqpK0SY1GBG/RokWlv+uKgoICZGQ8v+5dVSi0s7ODpaUlgOdn48S2fft2BAcHIzg4GPv375db9uJlRCIiUp69uT0+6/0ZUqamYJLnpConB77y4Ap67+qNN/a8geRHyWqqkrRBje5p0hcv3ritzDAClpaWyM3NxdOnT0WvJSYmBjt27Ci37Ny5czh37hyA52f8Bg8erHDbwsJCFBYWyn4vm/amtKQYpSXFotdKuqesn7C//E9RUZGmS9B6Zf9GteXfqp5ZPXwR8AWmek3F4rOLsffaXgioeNDLw8mHcTzlOD7s9CHm+86HnbmdGqvVTRX1GW3pQwxNlSgoKJC9NjGpeoTZsicI8/PzRa8lLCwMYWFhNdp25cqVCp8iTE+UwsLC4iUrI32SdoUTnpZJjdN0BbXHiRMnNF1CtY0wHoHXWr6GHX/tQFxOXIXtikuLsUG6AaF/hOKdhu8goG4ADCWG6itUR/27z2jLrBsMTZUwMzOTvX727FmV7cvO5pibV35dXN1CQkIwc+ZM2e/Z2dlwdnaGU2svWNvyLyOqWmlJMdKuXEDjdl1gYMiPDQBo3YhPUVWlqKgIJ06cQJ8+feSGYaktPhQ+xM83f8acX+cg+XHFl+JySnKwJX0LLpZcxMa+G+HZyFONVeqOivpM2RUSTRP9069bt27w8PDAiBEj4OvrK/bu1apOnTqy18pccsvNzQWg3KU8dTI1NVU4jpaBoRG/AKla2Gf+p7aGAE0wNjau1f9eb7i/gUC3QGy+uBkLoxYisyCzwraX/r4EnzAfvN/pfazotUKpATVJ3r/7jLb0nxrdCF6Zc+fO4euvv8bDhw/F3rXamZmZwcHBAQCqHFIhMzNTFpqcnZ1VXhsREamPsaExprw2BSlTUzDttWmV3iwuQMCWS1vQ8suWCL0cilKhVI2VkiqJHprq1asH4PmNybrA3d0dAJCSkoLi4opvgr1+/brcNtpm06ZNaN26Nby8vDRdChFRrWRvbo/1/dbj6qSrGOA2oNK2GXkZeO+n99BzR08+ZacjRA9NHh7PJzn866+/xN61RpRdYszNzcWlS5cqbHfmzBnZax8fH5XXVROTJ09GYmIipFKppkshIqrVWjq0xOGgw/hl1C9oYV/5sDtn7pyBx9ceWBG9AkUl2vEUGNWM6KHp3XffhSAICA8PF3vXGvHiY/xlc+/9W2lpKXbu3AkAsLW1hb+/vzpKIyIiDQtoHoArk65gqf9SmBmZVdiusKQQ80/Nh+c2T0jv8Q/X2kr00DRy5Ej4+vpiz549OHr0qNi7V7vOnTvDz88PAPDNN98gNjZWrs3atWtlo4BPmzZNa25Y+zdeniMiEp+pkSk+6fYJEj9MxEC3gZW2TfgnAV2+6YKZv8xEXpF2PEZPypMIglDxyF01sHfvXjRo0ABTpkzBzZs3sXHjRowbN07MQ1RLTEwMUlJSZL9nZGRgzpw5AJ5fRhs/fny59sHBwXL7uHz5Mnx8fJCfnw8rKyvMmzcP/v7+yM/PR3h4OLZu3QoAcHNzw8WLF8s9daeNsrOzYWNjg5grtznkACmltKQYqXExaNLel0/P/b92TpXPV0bPHx8/duwYXn/9da39Y1IVDt84jI+Of4S0rLRK27Wwb4Edg3fA29lbTZVpv4r6TNn3VlZWFqytNTfch+ihycDAABKJBAAgCAIkEgk6duyIDz/8EH379kWjRo3EPFyVgoOD5UbSrkxF/xyHDx/GqFGjKhwrws3NDUePHoWrq2uN6lQnhiaqLoYmeQxNVdPX0AQAT589xSenPsGG3zZUOqq4gcQAc7rOweIei2FqJD80jL7R9tAk+uU54HnwKAsfgiDgjz/+wPjx4+Hs7AxnZ2e88cYbWLhwISIiIpCamqqKEkQ3cOBAJCQkYMaMGXBzc4OFhQVsbW3h6emJVatW4fLly7UiMBERkepZmVhhfb/1iB0Xi7b121bYrlQoxapzq9Bpaydc+qvih41IO4h+punmzZuIi4tDfHy87H//PYFt2ZmoMjY2Nmjfvj06dOiAtWvXilkOvWDTpk3YtGkTSkpKkJyczDNNpDSeaZLHM01V0+czTS96VvIMn5/7HEvOLsGzkopnlzCUGOLTbp9ifrf5VU4arKu0/UyT6KFJkczMzHIhKi4uDklJSXJTk0gkEpSUlKi6HL3Hy3NUXQxN8hiaqsbQVN71jOsIjgjGb/d+q7RdV+eu+O6t79DEtol6CtMi2h6a1PLpZ2dnhx49eqBHjx6yZcXFxUhMTCwXpuLj49VRDhERkdq1cmiFmPdisOb8GiyMWljhWafzd8/j1c2vYnP/zQhqF6TmKqkyGvuT0cjICB4eHvDw8MDo0aM1VQYREZHaGBkY4WPfjzHAbQDGHBqDy/cvK2yXXZiNdw6+g59v/owvA79EHVPtfipbX6jkRnAiIiKqWNv6bfHb+N+wsPvCSu9f2hm/Ex22dOCAmFqCoUmPcHBLIiLtYWxojEU9FiF2XCxc7St++vpm5k34fOuDL3//ssJhcUg9ahya9u/fL2YdctLT03H+/HmVHkPfcO45IiLt49nIE5cnXsbY9mMrbFNUWoQpx6cg6Icg5BTmqLE6elGNQ9Pw4cPRrl070cNTWloaJk2aBFdXV/z666+i7puIiEgbWZlY4dtB3yJ8SDhsTCt+MnPvtb3w3OaJK/9cUWN1VKbGoalFixa4du0aRowYgSZNmmDevHm4du1ajfaVm5uL3bt3IzAwEK6urti6dStKSko4WCQREemV4W2HI/6DePg4+1TYJvlRMl7b/hp2xCk/2wWJo8ZPz127dg0bNmzAZ599hrS0NKxatQqrVq1CixYt0KVLF3h5eaFDhw6oX78+7OzsYGdnh/z8fDx+/BiZmZlITk6GVCrF77//jt9//x0FBQWya7WBgYFYtWoV2rateBRVIiIiXeRi64Ko4CgsilqE5dHLFbbJL85H8I/B+P3e71jfbz2MDTkOljrUODQZGRlh5syZmDhxIr766its2rQJaWlpSE5Oxp9//oldu3YptZ+yoGRoaIhBgwZhzpw5eO2112paFhERUa1nZGCEZT2XoatzV4w+NBqP8x8rbPfVxa9w9eFV7B+6H/Ut66u5Sv3z0k/PWVpaYs6cObh16xaOHz+OsWPHwsXFRTb/XGU/ZmZm6N69O1avXo07d+7gwIEDDEwqxKfniIhql9dbvI7LEy+j8yudK2xz9s5ZeG3zwuW/FY/5ROIRbXBLAwMD9O3bF3379gUA3Lt3D+fPn0d6ejoePnyIx48fw8zMDPXq1UO9evXQrl07eHp6cmh9NZo8eTImT54sG46eiIi0X2ObxogeG43ZkbOx8feNCtukZaXB51sfhA4KxfC2w9Vcof5Q2Yjgr7zyCoYOHaqq3RMREekNE0MTbAjcAN/Gvhj741jkFeXJtckvzseIH0Yg7n4clvdaDgMJh2IUG/9FiYiIaolhbYbh/Hvn4WLjUmGbz859huEHhiO/KF+NlekHlc49l52djcuXLyMjIwMWFhZo0KAB3N3dYW5ursrDEhER6axXHV/FxfcvYuj+oYhKjVLY5kDiAaRnp+OnET+hnmU99Raow1Rypun+/fsICgpCvXr10LNnTwwbNgwDBgyAl5cX6tati379+iE8PFwVhyYiItJ5DhYOiBwViY+8PqqwzYX0C+jyTRfcyLihxsp0m+ih6Z9//oG3tzf27duHoqIiuSfmCgoKcOLECYwcORJt2rTB2bNnxS6BiIhI5xkbGmPj6xuxfeB2GBsofqjqVuYteH/jjbN3+F0rBtFD0+LFi3Hnzh0IgoAGDRpg6dKlOHToEKKiohAeHo7p06ejefPmEAQBSUlJ6N27Nz7//HOxyyAFOOQAEZHuGddxHH4d8yvszOwUrs8syESfXX3w/ZXv1VyZ7hH9nqajR49CIpHAw8MD0dHRsLKyKrd+2LBhWLduHSIjIzF37lwkJCTg448/hqGhIWbOnCl2OfQCDjlARKSburl0Q+y4WLz+/eu4lXlLbv2zkmcYeXAkHuU9wpTXpmigQt0g+pmm+/fvAwDmz58vF5heFBAQAKlUihEjRkAQBISEhCA5OVnscoiIiPRCS4eWuDDuAro4damwzdSfp2JR1CLZbBxUPaKHprIzGMpMtmtsbIywsDC0adMGxcXF+OKLL8Quh4iISG/Us6yHU2NO4e3Wb1fYZvGZxZh6fCpKhVI1VqYbRA9Nbm5uAID09HSl2puYmGDKlCkQBAG//PKL2OUQERHpFXNjc+x9ey/mdJ1TYZsvpV9i1MFRKCopUmNltZ/ooSkwMBCCIOC7775Tepv27dsDAP766y+xyyEiItI7BhIDrO6zGmsD1lbYZs/VPRgUPkjh6OKkmOihaerUqahXrx727duHgwcPKrVNZmYmAMDW1lbscoiIiPTWTO+ZCB0UCkOJocL1x1OOo//3/ZH7LFfNldVOooem8PBwLFu2DFZWVggKCsKGDRuqvOEsIiICANC1a1exyyEiItJrwe2D8cOwH2BqaKpwfVRqFAK/C8TTZ0/VXFntI3pomjhxIj744AM8ffoURUVFmDFjBjw8PPDVV1/h7t275drm5eVh6dKl2LJlC8zMzBASEiJ2OURERHpvUKtBOD7yOOqY1FG4PjotGv1290NOYY6aK6tdVDKNStno32WvExMTMWXKFDRp0gQNGjSAh4cHXF1dYWdnh0WLFqF58+Y4fPgwOnXqpIpy6P9xcEsiIv3l39Qfp989DQcLB4Xrz909h767+yK7MFvNldUeog9uef/+fcTFxSEuLg7x8fGIi4tDcnIySkpKAAAPHz7Ew4cPIZFIIAgCJBIJnjx5ghUrVuDIkSNo164d2rVrhzZt2sDCwkLs8vQaB7ckItJvnRp1wpngM+i5oyf+yf1Hbn1seiz67u6Ln0f+DBszfk/8m+ihqX79+ggICEBAQIBsWWFhIa5cuSILUfHx8UhISEB2djYEQcCjR49w+vRpREVFybaRSCRo1qwZ2rVrBw8PDyxcuFDsUomIiPRO63qtERUcBf8d/rj/9L7c+gvpF9BnVx+cGH2CwelfRA9NipiamsLT0xOenp7llt++fbtckIqLi8OdO3cAPL+sl5KSgpSUFERERDA0ERERiaSVQytEvfs8OP399G+59dK/pOj/fX/8MuoXWJpYaqBC7aSW0FSRpk2bomnTphg8eLBsWXZ2drkQFRcXh8TERM0VSUREpINaOrTEmeAz8N/hj3s59+TWn7t7Dm/tews/jfgJpkaKn7zTNxoNTYpYW1ujW7du6Natm2xZ2f1QREREJJ4WdVvILtWlZ8vP5BF5MxLvHHwHe9/eCyMDrYsMaqeSp+fEZmioeFAuIiIiejmu9q44E3wGTtZOCtcfTDqIcT+N41x1qCWhiYiIiFSnmV0z/Dr6V9SzqKdw/c74nZh6fGqVg1XrOoYmIiIiQkuHlogcHQkbU8VPzG2SbsInpz5Rc1XahaGJiIiIAADtHdvj2MhjsDBWPE7iipgV2PT7JjVXpT0YmoiIiEimq3NX/DjiR5gYmihcP/Xnqfjpxk9qrko7MDQRERFROb2b9ca+t/fBUCL/IFapUIoRB0bgt/TfNFCZZjE0ERERkZxBrQYhdFCownX5xfkYuGcgbj6+qeaqNIuhSY9wwl4iIqqO0a+OxspeKxWue5j3EIHfBSIjL0PNVWkOQ5MemTx5MhITEyGVSjVdChER1RL/8fkPJnlOUrjuz8d/4o09byC/KF/NVWkGQxMRERFVSCKRYEPgBgxwG6BwfWx6LMZEjNGLwS8ZmoiIiKhSRgZGCB8SDq9Gim/vOJB4AMvOLlNzVerH0ERERERVsjSxxOGgw2hq21Th+oVRC3Eo6ZCaq1IvhiYiIiJSSgOrBvh51M+wN7dXuH70odG48s8VNVelPgxNREREpDS3um74YdgPMDIwkluXW5SLN8Lf0Nkn6hiaiIiIqFp6NOmBL/p9oXBd6pNUDN0/FEUlRWquSvUYmmqBe/fuYf369QgICEDjxo1hYmICR0dHDBkyBL/9pn8jshIRkeZN8pyEiZ0mKlwXlRqF6T9PV29BasDQVAts3LgRM2bMwK1bt9CnTx/MmjULvr6++PHHH9G1a1fs27dP0yUSEZGeKRuKwK+xn8L1X138Ct/88Y2aq1It+QuSpHU6d+6Ms2fPws+vfMeMjo5Gr169MGnSJAwaNAimpqYaqpCIiPSRiaEJDgw7AK9tXkjLSpNb/9Hxj+DZyBOvOr6qgerExzNNtcBbb70lF5gAwM/PD/7+/nj8+DGuXNHdpxWIiEh71besjx9H/AgLYwu5dQXFBXh7/9vILszWQGXi0/nQ9ODBAxw5cgQLFixAYGAgHBwcIJFIIJFIEBwcXK19paWlYfbs2XB3d4elpSXs7e3RuXNnrFmzBnl5eap5A1UwNjYGABgZ8aQhERFpRnvH9tgxeIfCdSmPUzDup3EQBEHNVYlP579pGzRoIMp+jh49ipEjRyIrK0u2LC8vD1KpFFKpFNu3b8exY8fQrFkzUY6njLS0NPz6669wdHREu3bt1HZcIiKif3u79duY2WUm1l1YJ7fuQOIBfPn7l5jy2hQNVCYenT/T9CJnZ2cEBARUe7v4+HgMGzYMWVlZsLKywvLly3H+/HmcPHkSEyZMAADcuHED/fv3x9OnT8UuW6GioiKMHj0ahYWFWL16NQwNDdVyXCIioop81vszeDt5K1w3K3IWfkuv3U9863xoWrBgAQ4fPoz79+8jLS0NW7ZsqfY+pk+fjry8PBgZGSEyMhLz5s2Dt7c3evbsia1bt2L16tUAgOvXr2PdOvmEDaDcZUFlfqKioiqsp7S0FO+99x7Onj2LCRMmYPTo0dV+T0RERGIzNjTG3rf3oq55Xbl1RaVFGHZgGB7nP9ZAZeLQ+ctzixcvfqntpVKpLMCMGzcO3t7yCXrWrFkIDQ1FUlIS1q9fj5CQENm9RmWCgoKQk5Oj9HEdHR0VLhcEARMmTMDu3bsxatQobN68Wfk3Q0REpGLONs7Y/dZuvP7d6xBQ/j6mtKw0jDk0Bj8F/QQDSe07b6PzoellRUREyF6PHTtWYRsDAwOMGTMGISEhyMzMRFRUFPr06VOuzcaNG1+6ltLSUowfPx6hoaEICgpCWFgYDAxqX6cjIiLd1s+1H+b7zcey6GVy647+eRRf/v4lpr42VQOVvRx+41YhOjoaAGBpaYlOnTpV2K579+6y1zExMaLX8WJgGj58OHbt2sX7mIiISGst6rEI/k38Fa6be2Iurj64quaKXh5DUxWSkpIAAK6urpU+1t+qVSu5bcRSWlqKcePGITQ0FEOHDsXu3bsZmIiISKsZGhji+yHfw9FK/naTwpJCjDw4EoXFhRqorOZ4ea4SBQUFyMh4PlOzk5NTpW3t7OxgaWmJ3Nxc3L17V9Q6lixZgrCwMFhZWcHNzQ3Llsmf7hw8eDDat28v6nGJiIhehqOVI3a/uRu9d/WWW5fwTwLmn5qPNQFrNFBZzTA0VeLFG7etrKyqbF8WmsQediA1NRUA8PTpUyxfvlxhmyZNmlQYmgoLC1FY+L80n539fGTW0pJilJYUi1or6aayfsL+8j9FRbo3g7vYyv6N+G+l37o5d8OM12bgv7/9V27d2ti16NOkD3o27Qmg4j6jLX2IoakSBQUFstcmJiZVti+b+y0/P1/UOsLCwhAWFlbj7VeuXKnwKcL0RCksLOSHvSeqSNqVC5ouQWukxmm6gtrjxIkTmi6BNKxraVccMjuE1IJUuXUjD4zE+pbrUceojmzZv/uMpmbd+DeGpkqYmZnJXj979qzK9mVnc8zNzVVWU02EhIRg5syZst+zs7Ph7OwMp9ZesLa102BlVFuUlhQj7coFNG7XBQaG/NgAgNaNrDVdgtYrKirCiRMn0KdPH7lhWEj/NH/QHN6h3igsKX8f06OiR4gojsD3A79HcXGxwj5TdoVE0/jpV4k6df6XepW55JabmwtAuUt56mRqaio7C/YiA0MjfgFStbDP/A9DgPKMjY3570Xo8EoHrOq9CtN/mS637ofrPyA8KRxBrYMAyPcZbek/fHquEmZmZnBwcAAApKenV9o2MzNTFpqcnZ1VXltNbNq0Ca1bt4aXl5emSyEiIj005bUpCGiueDqzKcenID278u9aTWNoqoK7uzsAICUlBcXFFd8Ee/36dblttM3kyZORmJgIqVSq6VKIiEgPGUgMEDooFPbm9nLrsguz8dHPH0EQBAVbageGpir4+voCeH7p7dKlSxW2O3PmjOy1j4+PyusiIiKqjRrVaYRtA7cpXHcs5RjOPjmr5oqUx9BUhcGDB8teh4aGKmxTWlqKnTt3AgBsbW3h7694BFQiIiIC3nJ/C6M9FE82vz19Ox7kPlBzRcphaKpC586d4efnBwD45ptvEBsbK9dm7dq1slHAp02bpjU3rP0b72kiIiJt8d++/0V9y/pyy3NKcjAjcoYGKqqazj8GExMTg5SUFNnvZSN8A8/vU/r3+EfBwcFy+/jiiy/g4+OD/Px8BAQEYN68efD390d+fj7Cw8OxdetWAICbmxtmzZqlkvchhsmTJ2Py5MnIzs6GjY2NpsshIiI9VteiLja9vglD9w+VW7c/aT8irkdgcKvB6i+sEhJBm++4EkFwcDB27NihdPuK/jkOHz6MUaNGVThWhJubG44ePQpXV9ca1alOZaEp5sptjtNESiktKUZqXAyatPflkAP/r50T//CoSlFREY4dO4bXX39da8/Ak+YN2TcEB5MOyi13tHJE4oeJsDO3k31vZWVlwdpac2Ok8fKckgYOHIiEhATMmDEDbm5usLCwgK2tLTw9PbFq1Spcvny5VgQmIiIibbLp9U2wM5P/A/7+0/uYFaldV290/kwT/c+mTZuwadMmlJSUIDk5mWeaSGk80ySPZ5qqxjNNpKwdcTsQ/GOwwnW/jPoFXep14ZkmUi+O00RERNpozKtj0M+1n8J1Hx79EAXFBQrXqRtDExEREWmURCLBlgFbYGUiPw3Zzcyb+OLCFxqoSh5DExEREWlcY5vGWOG/QuG6tbFr1VyNYgxNREREpBUmdJiAFhYt5JYXFhdqoBp5DE16hINbEhGRNjM0MMREp4mQQKLpUhRiaNIjvBGciIi0nauFK97v+L6my1CIoYmIiIi0yuLui+Fg4aDpMuQwNBEREZFWsTe3x+reqzVdhhyGJiIiItI677Z/F12du2q6jHIYmoiIiEjrGEgM8NXrX8FAoj1RRXsqIZXj03NERFSbvOr4Kj7y+kjTZcgwNOkRPj1HRES1zRL/JahvVV/TZQBgaCIiIiItZmNmg0XdF2m6DAAMTURERKTlRrQdoekSADA0ERERkZYzNDDUdAkAGJqIiIiIlMLQRERERKQEhiY9wiEHiIiIao6hSY9wyAEiIqKaY2giIiIiUgJDExEREZESGJqIiIiIlMDQRERERKQEhiYiIiIiJTA0ERERESmBoYmIiIhICQxNeoSDWxIREdUcQ5Me4eCWRERENcfQRERERKQEhiYiIiIiJTA0ERERESmBoYmIiIhICQxNREREREpgaCIiIiJSAkMTERERkRIYmoiIiIiUwNBEREREpASGJiIiIiIlMDQRERERKYGhSY9wwl4iIqKaY2jSI5ywl4iIqOYYmoiIiIiUwNBEREREpASGJiIiIiIlMDQRERERKYGhiYiIiEgJDE1ERERESmBo0nJPnjzB1KlT4e3tDUdHR5iamuKVV15Bz5498cMPP0AQBE2XSEREpBcYmrRcRkYGvv32W1haWmLw4MGYNWsWAgMDce3aNbz99tuYOHGipkskIiLSC0aaLoAq17RpUzx58gRGRuX/r8rJyUGXLl2wbds2TJs2DW3atNFQhURERPqBZ5q0nKGhoVxgAoA6deqgb9++AICUlBR1l0VERKR3dDo0PXjwAEeOHMGCBQsQGBgIBwcHSCQSSCQSBAcHV2tfaWlpmD17Ntzd3WFpaQl7e3t07twZa9asQV5enmreQCUKCgpw6tQpSCQStG7dWu3HJyIi0jc6fXmuQYMGouzn6NGjGDlyJLKysmTL8vLyIJVKIZVKsX37dhw7dgzNmjUT5XiKPHnyBOvXr0dpaSkePHiAY8eO4e7du1i4cCFatGihsuMSERHRczodml7k7OwMd3d3REZGVmu7+Ph4DBs2DHl5ebCyskJISAj8/f2Rn5+P8PBwbNu2DTdu3ED//v0hlUphZWWlkvqfPHmCxYsXy343NjbG559/jlmzZqnkeERERFSeToemBQsWwMvLC15eXmjQoAFSU1PRtGnTau1j+vTpyMvLg5GRESIjI+Ht7S1b17NnT7Ro0QJz587F9evXsW7dOixYsEBuHw4ODnj06JHSxzx9+jR69OhRblmTJk0gCAJKSkpw9+5dhIeHY/78+Th//jz27dun8L4nIiIiEo9Of9O+eGamJqRSKaKiogAA48aNKxeYysyaNQuhoaFISkrC+vXrERISAmNj43JtgoKCkJOTo/RxHR0dK1xnaGiIJk2a4OOPP4ahoSHmzp2Lbdu2YdKkSUrvn4iIiKpPp0PTy4qIiJC9Hjt2rMI2BgYGGDNmDEJCQpCZmYmoqCj06dOnXJuNGzeqpL6AgADMnTsXUVFRDE1EREQqptNPz72s6OhoAIClpSU6depUYbvu3bvLXsfExKi8rjJ//fUXAPDSHBERkRowNFUiKSkJAODq6lppMGnVqpXcNmKJi4sr99RemcePH2PevHkAgMDAQFGPSURERPJ4iqICBQUFyMjIAAA4OTlV2tbOzg6WlpbIzc3F3bt3Ra0jLCwM27dvh7+/P1xcXGBpaYk7d+7g6NGjePr0KYYMGYJ33nlH1GMSERGRPIamCrx447YywwiUhaanT5+KWsfbb7+NrKwsXLhwAWfPnkVeXh7s7e3h6+uLMWPGYMSIEZBIJJXuo7CwEIWFhbLfy85c5WRlilor6a7SkmLk5eUh+0kmDAz5sQEAj8yLNV2C1isqKkJeXh4ePXok94AMkSIV9Zmy72RNT1LPT78KFBQUyF6bmJhU2d7U1BQAkJ+fL2odvr6+8PX1fal9rFy5UuGThIG+HV9qv0REROqUk5MDGxsbjR2foakCZmZmstfPnj2rsn3ZmRxzc3OV1VRTISEhmDlzpuz3J0+ewMXFBWlpaRrtfMrw8vKCVCqtFceo6X6qs50ybatqU5P12dnZcHZ2xt27d2Ftba1UrZpUW/qNtvQZZdpVtr6idbWp39SWPlPT/VR3G237rBEEATk5OWjUqJGS70A1GJoqUKdOHdlrZS655ebmAlDuUp66mZqays6EvcjGxkbrP8gMDQ1VXqNYx6jpfqqznTJtq2rzMuutra21vs8AtaffaEufUaZdZeur2rY29Jva0mdqup/qbqONnzXa8Ec+n56rgJmZGRwcHAAA6enplbbNzMyUhSZnZ2eV16ZPJk+eXGuOUdP9VGc7ZdpW1eZl19cGtaXfaEufUaZdZevZZ9R7jJrsp7rb8LNGMYmg6buq1OjFaVTeffddhIWFVdq+W7duiI6OhqWlJZ48eVLhsAOxsbHo2rUrgOdTt7zsSOSqlp2dDRsbG2RlZWn9X3+kHdhnqCbYb6i6tL3P8ExTJcpuwM7NzcWlS5cqbHfmzBnZax8fH5XX9bJMTU2xcOFChZfsiBRhn6GaYL+h6tL2PsMzTZX4/fff8dprrwEAJk6ciM2bN8u1KS0tRdu2bZGUlARbW1s8ePCAj9YSERHpIJ5pqkTnzp3h5+cHAPjmm28QGxsr12bt2rWyUcCnTZvGwERERKSjdPpMU0xMDFJSUmS/Z2RkYM6cOQCeX0YbP358ufbBwcFy+7h8+TJ8fHyQn58PKysrzJs3D/7+/sjPz0d4eDi2bt0KAHBzc8PFixfLPXWnb+7du4f9+/fj2LFjuH79Ou7fvw97e3v4+Phg7ty5srN2RC/avXs3oqOjcenSJVy5cgXPnj1DaGiowv8eSX9IpVIsXLgQsbGxePbsGdq0aYPp06dzBgSqkFo+SwQd9u677woAlP6pyE8//SRYW1tXuJ2bm5vw559/qvGdaaf//Oc/AgChefPmwnvvvSd8/PHHwpAhQwRDQ0PBwMBA2Lt3r6ZLJC3k4uIiABAcHBxkr0NDQzVdFmnQ6dOnBRMTE8HKykoYP368MGvWLKFp06YCAGH58uWaLo+0lDo+SxialAhNgiAIqampwowZMwQ3NzfBwsJCsLW1FTw9PYVVq1YJubm5anpH2u2HH34Qzp49K7f87NmzgrGxsWBvby8UFBRooDLSZidOnBBSU1MFQRCElStXMjTpuaKiIqF58+aCqamp8Mcff8iWZ2dnC23atBGMjIyE5ORkDVZI2kodnyU6fU9TWFgYhOfBUKmfyri4uGDdunW4ceMGcnNzkZmZCalUirlz58LCwkJN70i7vfXWW7J7wF7k5+cHf39/PH78GFeuXNFAZaTNevfuDRcXF02XQVri1KlTuHnzJt555x106NBBtrxOnTr49NNPUVxcjNDQUA1WSNpKHZ8lOh2aapMHDx7gyJEjWLBgAQIDA+Hg4ACJRAKJRFLt67FpaWmYPXs23N3dYWlpCXt7e3Tu3Blr1qxBXl6eat5AFcpukK9orCuqPl3vM6R+2tCnoqKiAAABAQFy68qWvTjMC2meNvQbtRH1vBXVGCq5bPjuu+8qvZ8jR44INjY2Fe6rZcuWws2bN1X3RhS4c+eOYGpqKjg6OgrFxcVqPbYu08U+w8tzmqUNfertt98WAAgXL15UuN7BwUGoV69eTd4eqYg29Jt/4+U5PeLs7Kzwr6yqxMfHY9iwYcjKyoKVlRWWL1+O8+fP4+TJk5gwYQIA4MaNG+jfv79S8+mJoaioCKNHj0ZhYSFWr14NQ0NDtRxX3+hSnyHtoKk+lZWVBaDiecasra1lbUj76PxnkagRjGpswYIFwuHDh4X79+8LgiAIt2/frnZS79GjhwBAMDIyEs6fPy+3fvXq1bJ9Ll68WOE+6tatW62b50+fPl1hPSUlJcKoUaMEAMKECROUeg+kPF3sMzzTpFna0Kf69OkjAKjwieRmzZoJJiYmyr8pUjlt6Df/pqrPEt5goiVedr46qVQquxdg3Lhx8Pb2lmsza9YshIaGIikpCevXr0dISIjcYJxBQUHIyclR+riOjo4KlwuCgAkTJmD37t0YNWqUwtHU6eXoWp8hzdOGPlV2hqmis0llc5OR9tCGfqMuDE06IiIiQvZ67NixCtsYGBhgzJgxCAkJQWZmJqKiotCnT59ybTZu3PjStZSWlmL8+PEIDQ1FUFAQwsLCYGDAK8HaRpv6DOkGMfpUixYtAAB//vknOnXqVG7bzMxMZGRkyCZIJ90g1meROvCbTEdER0cDACwtLeU+aF7UvXt32euYmBjR63gxMA0fPhy7du3ifUxaSlv6DOkOMfpU2brIyEi57cqWvbg91X616bOIoUlHlM1/5+rqWulj/a1atZLbRiylpaUYN24cQkNDMXToUOzevZuBSYtpQ58h3SJGn+rVqxeaNWuG77//HnFxcbLlOTk5WLp0KYyMjDjFjo6pTZ9FvDynAwoKCpCRkQEAcHJyqrStnZ0dLC0tkZubi7t374pax5IlSxAWFgYrKyu4ublh2bJlcm0GDx6M9u3bi3pcqj5t6TMAsH37dtlfjWWDn27fvl12j8PgwYMxePBg0Y9L4hKrTxkZGWH79u3o27cv/Pz8EBQUBGtraxw8eBC3b9/GsmXL4ObmprL3Qeol5meROj5LGJp0wIs34VpZWVXZvqzTif3YZmpqKgDg6dOnWL58ucI2TZo0YWjSAtrSZ4Dnp9l37NhRbtm5c+dw7tw5AM/7DEOT9hOzT/n7+yMmJgYLFy7Evn37ZBP2Ll26FCNHjhS1btIsMfuNOj5LGJp0QEFBgey1iYlJle1NTU0BAPn5+aLWERYWhrCwMFH3SaqhLX0GYL/RFWL3qc6dO+P48ePiFEdaS8x+o47PEt7TpAPMzMxkr589e1Zl+8LCQgCAubm5ymoi7cY+Q2Jjn6KaqG39hqFJB9SpU0f2WpnLJ7m5uQCUOxVKuol9hsTGPkU1Udv6DUOTDjAzM4ODgwMAID09vdK2mZmZsk7n7Oys8tpIO7HPkNjYp6gmalu/YWjSEe7u7gCAlJQUFBcXV9ju+vXrctuQfmKfIbGxT1FN1KZ+w9CkI3x9fQE8P3V56dKlCtudOXNG9trHx0fldZH2Yp8hsbFPUU3Upn7D0KQjXnyMMjQ0VGGb0tJS7Ny5EwBga2sLf39/dZRGWop9hsTGPkU1UZv6DUOTjujcuTP8/PwAAN988w1iY2Pl2qxdu1Y2iuq0adM0MtkhaQ/2GRIb+xTVRG3qNxJBEASNHJnKiYmJQUpKiuz3jIwMzJkzB8Dz05Djx48v117RNAKXL1+Gj48P8vPzYWVlhXnz5sHf3x/5+fkIDw/H1q1bAQBubm64ePFiuacWqPZhnyGxsU9RTehVvxFIK7z77rsCAKV/KvLTTz8J1tbWFW7n5uYm/Pnnn2p8Z6Qq7DMkNvYpqgl96je8PKdjBg4ciISEBMyYMQNubm6wsLCAra0tPD09sWrVKly+fBmurq6aLpO0CPsMiY19imqiNvQbXp4jIiIiUgLPNBEREREpgaGJiIiISAkMTURERERKYGgiIiIiUgJDExEREZESGJqIiIiIlMDQRERERKQEhiYiIiIiJTA0ERERESmBoYmI6CUEBwdj0aJFmi6DiNSAoYmIqJrS0tJqtI6IajeGJiKiakhOTkbbtm0xf/585Ofny5Y/fvwYEydORMeOHfHkyRPNFUhEKsPQRERUDW5ubkhISMDt27fRtm1bJCQk4OTJk2jXrh2MjY2RlJQEW1tbTZdJRCogEQRB0HQRRES10ebNmzFp0iQYGRnh0KFDGDBggKZLIiIVYmgiIqqm1NRUzJ8/HxcuXIC1tTWsrKxw69YtvPXWW1iwYAHq1aun6RKJSAV4eY6IqBqSk5Ph4eEBFxcXXL16Fa+++ip69eqFK1euoLCwEO7u7ryniUhHGWm6ACKi2sTNzQ1Xr15F48aNyy23t7fH1q1b8cknn/CeJiIdxTNNRETV9O/ApOw6IqrdGJqISG+lpKRAIpFAIpFgz549EAQB3333HQICAtCgQQMYGBjA19e30n2EhYVVa3DL48ePy45ZnZ+AgICXfLdE9LJ4eY6I9FZcXJzstaOjI7p3747o6Ohybdq1ayfqMWNjY2u0nbe3t6h1EFH1MTQRkd6Kj4+XvZ4yZQoSExMRFBSEoKAgNGrUCKmpqaI/Cff+++9j2LBh5ZYVFRXB09MTpaWleO+99zBjxgy57ZycnEStg4iqj6GJiPTWi2eaUlJSEBERgTfeeEO2rFOnTqIf08nJSS4AJSQkoLS0FADQrVs3tG3bVvTjEtHL4z1NRKS3XjzTtGHDhnKBSZ0SEhJkrz08PDRSAxFVjaGJiPTS48ePcffuXQBAx44dMWHCBI3VUhaaDA0N4e7urrE6iKhyDE1EpJdePMs0adIkSCQSjdVSFprc3NxgZmamsTqIqHIMTUSkl168n6lfv36aKwT/C01iP6lHROJiaCIivVR2pqlRo0YafTLt0aNH+PvvvwEwNBFpO4YmItJLZWeaOnTooNE6eBM4Ue3B0EREeqeoqAhJSUkANB+ayuoAgDZt2miwEiKqCkMTEemdxMREPHv2DIDmQ1PZE3wSiQQuLi4arYWIKsfQRER658Un59q3b6+5QgAUFxcDgEaf3iMi5TA0EZHeKbufycbGBk2bNtVoLWVnl0pLSzF79mxIpVJcvXpVdiaMiLSHRBAEQdNFEBGpU69evXDq1Cl0794dUVFRGq3l77//RqtWrZCdnS1bZmBggJycHFhYWGiwMiL6N55pIiK9U3Z5TtOX5gCgYcOGOHnyJAICAmBtbQ3g+SCXDExE2odnmoiIiIiUwDNNREREREpgaCIiIiJSAkMTERERkRIYmoiIiIiUwNBEREREpASGJiIiIiIlMDQRERERKYGhiYiIiEgJDE1ERERESmBoIiIiIlICQxMRERGREhiaiIiIiJTA0ERERESkBIYmIiIiIiUwNBEREREpgaGJiIiISAn/B0A48TEg2er1AAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 600x800 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axs = plt.subplots(2, 1, figsize=(6,8))\n",
    "\n",
    "#\n",
    "axs[0].loglog(S,laplace_sqrt,lw=4,c='green',label='$p(r/r*)$')\n",
    "#axs[0].loglog(S,contrib_sqrt_1,lw=4,c='cyan',label='contributions')\n",
    "xfill=np.geomspace(3.0,3.0e3,10)\n",
    "yfill_min=np.ones(10)*1.0e-8\n",
    "yfill_max=np.ones(10)*100.0\n",
    "axs[0].fill_between(xfill,yfill_min,yfill_max,alpha=0.2)\n",
    "axs[0].grid(True)\n",
    "\n",
    "axs[0].set_ylabel('$p(r/r*)$',fontsize=18)\n",
    "axs[0].set_xlabel('$r/r*$',fontsize=20)\n",
    "axs[0].tick_params(axis='both', which='major', labelsize=20)\n",
    "\n",
    "axs[0].set_xlim([1.0e-2,1000])\n",
    "axs[0].set_ylim([1.0e-07,10])\n",
    "#axs[0].legend(fontsize=20)\n",
    "#\n",
    "axs[1].loglog(tau,rho_of_tau_half,lw=4,color='green')\n",
    "axs[1].set_ylabel('$p(r^*\\\\tau)$',fontsize=20)\n",
    "axs[1].set_xlabel('$r^*\\\\tau$',fontsize=20)\n",
    "axs[1].tick_params(axis='both', which='major', labelsize=20)\n",
    "xfill=np.geomspace(3.0e-3,3.0e-1,10)\n",
    "yfill_min=np.ones(10)*1.0e-8\n",
    "yfill_max=np.ones(10)*100.0\n",
    "axs[1].fill_between(xfill,yfill_min,yfill_max,alpha=0.2)\n",
    "axs[1].grid(True)\n",
    "\n",
    "axs[1].set_xlim([1.0e-2,11])\n",
    "axs[1].set_ylim([1.0e-03,10])\n",
    "#plt.legend(fontsize=20)\n",
    "#\n",
    "axs[0].text(0.9, 0.9, '(a)', horizontalalignment='center',\\\n",
    "            verticalalignment='center', transform=axs[0].transAxes,fontsize=24)\n",
    "axs[1].text(0.9, 0.9, '(b)', horizontalalignment='center', \\\n",
    "            verticalalignment='center', transform=axs[1].transAxes,fontsize=24)\n",
    "\n",
    "#\n",
    "plt.tight_layout()\n",
    "plt.savefig('laplace.pdf')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

